Three-dimensional quantum cellular automata from chiral semion surface topological order and beyond

We construct a novel three-dimensional quantum cellular automaton (QCA) based on a system with short-range entangled bulk and chiral semion boundary topological order. We argue that either the QCA is nontrivial, i.e. not a finite-depth circuit of local quantum gates, or there exists a two-dimensional commuting projector Hamiltonian realizing the chiral semion topological order (characterized by $U(1)_2$ Chern-Simons theory). Our QCA is obtained by first constructing the Walker-Wang Hamiltonian of a certain premodular tensor category of order four, then condensing the deconfined bulk boson at the level of lattice operators. We show that the resulting Hamiltonian hosts chiral semion surface topological order in the presence of a boundary and can be realized as a non-Pauli stabilizer code on qubits, from which the QCA is defined. The construction is then generalized to a class of QCAs defined by non-Pauli stabilizer codes on ${2^n}$-dimensional qudits that feature surface anyons described by $U(1)_{2^n}$ Chern-Simons theory. Our results support the conjecture that the group of nontrivial three-dimensional QCAs is isomorphic to the Witt group of non-degenerate braided fusion categories.

==> anc/supplementary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    249379,       6606]
NotebookOptionsPosition[    233082,       6337]
NotebookOutlinePosition[    233516,       6354]
CellTagsIndexPosition[    233473,       6351]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Tools (from Jeongwan Haah, Phys. Rev. B 89, 075119 (2014)) ", "Section",
 CellChangeTimes->{{3.541893083704773*^9, 3.541893096208815*^9}, {
  3.763824339059469*^9, 3.763824340573164*^9}, {3.8535345591851435`*^9, 
  3.853534587529207*^9}, {3.853534679055979*^9, 3.8535346925685525`*^9}, {
  3.8535425493495646`*^9, 
  3.8535425508924694`*^9}},ExpressionUUID->"7127acec-bb43-4a07-834f-\
c35352e839cb"],

Cell[CellGroupData[{

Cell["Variables of Laurent polynomial ring", "Subsection",
 CellChangeTimes->{{3.582662327772285*^9, 3.5826623694795437`*^9}, 
   3.5826624384895897`*^9, 
   3.7785029273757544`*^9},ExpressionUUID->"ad9cf95d-8b77-4cf7-9768-\
c94d146a2b3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "]"}], ";", 
  RowBox[{"translationVariables", "=", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582662372500162*^9, 3.582662377778921*^9}, {
  3.582662728485882*^9, 3.582662758134693*^9}, {3.58326253345444*^9, 
  3.58326254305373*^9}, {3.583263013264081*^9, 3.583263023120337*^9}, {
  3.7635009120090837`*^9, 3.7635009528756447`*^9}, {3.76443611730089*^9, 
  3.7644361174395223`*^9}, {3.7645217960916867`*^9, 3.764521796764887*^9}, {
  3.839022215939942*^9, 3.839022217024356*^9}},
 CellLabel->
  "In[658]:=",ExpressionUUID->"bac797bf-a456-40bf-aea9-c4250250195d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["display( mat )", "Subsection",
 CellChangeTimes->{{3.582661495568233*^9, 
  3.582661512730752*^9}},ExpressionUUID->"b4f62a05-bf65-41ac-b7f7-\
f559881e31b3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"display", "[", "mat_", "]"}], ":=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Expand", "[", "mat", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"display2", "[", "mat_", "]"}], ":=", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{"PolynomialMod", "[", 
      RowBox[{"mat", ",", "2"}], "]"}], "]"}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"for", " ", "qubit"}], "-", 
    RowBox[{"stabilizer", " ", "codes"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"display3", "[", 
     RowBox[{"mat_", ",", "gb_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "mat2", "}"}], ",", 
      RowBox[{
       RowBox[{"mat2", "=", "mat"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"mat2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "=", 
          RowBox[{"PolynomialReduce", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"mat", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", "gb", ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
            RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "/", "2"}]}], "}"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"mat2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "=", 
          RowBox[{"PolynomialReduce", "[", 
           RowBox[{
            RowBox[{"antipode", "[", 
             RowBox[{
              RowBox[{"mat", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", "gb", ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
            RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "/", "2"}], "+", "1"}], ",", 
           RowBox[{
            RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "/", "2"}], "+", "1"}], ",", 
           RowBox[{
            RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ";", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{"Expand", "[", 
         RowBox[{"PolynomialMod", "[", 
          RowBox[{"mat2", ",", "2"}], "]"}], "]"}], "]"}]}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"for", " ", "qubit"}], "-", 
    RowBox[{"stabilizer", " ", "codes"}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"displayqudit3", "[", "mat_", "]"}], ":=", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{"PolynomialMod", "[", 
      RowBox[{"mat", ",", "3"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"displayqudit4", "[", "mat_", "]"}], ":=", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{"PolynomialMod", "[", 
      RowBox[{"mat", ",", "4"}], "]"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.582661515415131*^9, 3.58266154638498*^9}, {
   3.582661690054978*^9, 3.582661697134428*^9}, {3.583262690837982*^9, 
   3.583262727550919*^9}, {3.583271053708211*^9, 3.583271071020232*^9}, {
   3.763134901554432*^9, 3.763135094298128*^9}, {3.763135164216047*^9, 
   3.763135246593912*^9}, {3.763135583876948*^9, 3.763135656336027*^9}, {
   3.76313576115794*^9, 3.763135764721443*^9}, {3.763136415712679*^9, 
   3.7631364203063917`*^9}, {3.76313655374415*^9, 3.7631365562883186`*^9}, {
   3.7631368991190825`*^9, 3.7631369107812757`*^9}, 3.7631369436332126`*^9, {
   3.852739157120673*^9, 3.8527391861694703`*^9}, {3.852754296151076*^9, 
   3.85275430191642*^9}},
 CellLabel->
  "In[659]:=",ExpressionUUID->"854d1ff7-18a6-42e7-b7ab-ee80a996d7fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["coarseGrain(mat, {var, n})", "Subsection",
 CellChangeTimes->{{3.5418926547822437`*^9, 3.5418926650373573`*^9}, {
  3.5418927206187468`*^9, 3.54189272634667*^9}, {3.541892967136505*^9, 
  3.541892998757864*^9}, {3.541895294179903*^9, 
  3.541895296256349*^9}},ExpressionUUID->"c87d50c7-7506-4a2b-a3c7-\
428be2098480"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expandEntry", "[", 
   RowBox[{"poly_", ",", "x_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "f", ",", "p", ",", "c", ",", "xp", ",", "col", ",", "monos", ",", 
      "exps", ",", "gen"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"i", "-", "1"}], "\[Equal]", "j"}], ",", "1", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"i", "-", "1", "+", "n"}], "\[Equal]", "j"}], ",", "x", 
          ",", "0"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"gen", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"i", ",", "j"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"p", "=", 
      RowBox[{"Expand", "[", "poly", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"p", "===", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "return", " ", "zero", " ", "matrix", " ", "if", " ", "the", " ", 
         "input", " ", "is", " ", "zero"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "n", "}"}], ",", 
         RowBox[{"{", "n", "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Else", ",", " ", 
         RowBox[{"compute", " ", "properly"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"col", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{"p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"monos", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "col", "]"}], "===", "Plus"}], ",", 
           RowBox[{"Apply", "[", 
            RowBox[{"List", ",", "col"}], "]"}], ",", 
           RowBox[{"{", "col", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"exps", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{"#", ",", "x"}], "]"}], "&"}], ",", "monos"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{
          RowBox[{"Power", "[", 
           RowBox[{"x", ",", 
            RowBox[{"-", "exps"}]}], "]"}], "*", "monos"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"xp", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MatrixPower", "[", 
             RowBox[{"gen", ",", "#"}], "]"}], "&"}], ",", "exps"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"Expand", "[", 
         RowBox[{"c", ".", "xp"}], "]"}]}]}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"end", "-", "if"}], "*)"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.52813320907784*^9, 3.5281332611646967`*^9}, {
   3.52813329784516*^9, 3.528133399328547*^9}, {3.528135321368248*^9, 
   3.5281354101224737`*^9}, {3.528139580381131*^9, 3.5281396129804983`*^9}, {
   3.5281396759016123`*^9, 3.5281396828932858`*^9}, {3.528146089114057*^9, 
   3.5281460997392483`*^9}, {3.528146463123177*^9, 3.528146514235425*^9}, {
   3.528146548307541*^9, 3.528146587643968*^9}, {3.528146749157145*^9, 
   3.528146749324809*^9}, {3.528146841733287*^9, 3.528146858197105*^9}, {
   3.5281469641901817`*^9, 3.528146983030055*^9}, {3.52814720388745*^9, 
   3.528147210374688*^9}, {3.52814732603133*^9, 3.5281473416861362`*^9}, {
   3.5281473741901293`*^9, 3.528147438160293*^9}, {3.541882064494945*^9, 
   3.541882071686859*^9}, {3.5418821962481823`*^9, 3.5418822012236347`*^9}, {
   3.5418828058190527`*^9, 3.5418828101787577`*^9}, {3.541882868851755*^9, 
   3.5418828816997633`*^9}, {3.541883203213953*^9, 3.541883205805312*^9}, {
   3.541894556056574*^9, 3.541894629028613*^9}, 3.541894674205323*^9, {
   3.54189470681397*^9, 3.541894737111519*^9}, {3.5418947765838614`*^9, 
   3.541894778888142*^9}, {3.541894847850484*^9, 3.541894925666744*^9}, {
   3.541894982658698*^9, 3.541895016691566*^9}, {3.541895057791291*^9, 
   3.5418950593040867`*^9}, {3.541895200822774*^9, 3.5418952100476007`*^9}, {
   3.582659136260274*^9, 3.582659163784251*^9}, {3.582659194806994*^9, 
   3.582659257226775*^9}, 3.5998335045293016`*^9, {3.599833690808937*^9, 
   3.599833703464591*^9}},
 CellLabel->
  "In[664]:=",ExpressionUUID->"50e4b53d-62a8-45f4-9555-e357041c1340"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coarseGrain", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"x_", ",", "n_"}], "}"}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Apply", "[", 
   RowBox[{"Join", ",", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"expandEntry", "[", 
               RowBox[{"#", ",", "x", ",", "n"}], "]"}], "[", 
              RowBox[{"[", "nn", "]"}], "]"}], "&"}], ",", 
            RowBox[{"mat", "[", 
             RowBox[{"[", "row", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]",
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"nn", ",", "n"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"row", ",", 
        RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.541882310517167*^9, 3.541882359770277*^9}, {
  3.541882390618628*^9, 3.541882393949141*^9}, {3.54188247152287*^9, 
  3.54188253648398*^9}, {3.541882587596388*^9, 3.541882678925259*^9}, {
  3.541883286440584*^9, 3.541883375689205*^9}, {3.541883474115481*^9, 
  3.5418835046260777`*^9}, {3.5418835547633047`*^9, 3.5418835919951363`*^9}, {
  3.541892953774495*^9, 3.54189295823565*^9}, {3.541895284922039*^9, 
  3.541895287078014*^9}, {3.541946259059053*^9, 3.54194626429911*^9}},
 CellLabel->
  "In[665]:=",ExpressionUUID->"22b87160-4f25-4d1b-9f69-6674df194b24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coarseGrainReverseBlockOrder", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"x_", ",", "n_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"revMat", ",", "twoq", ",", "t"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"revMat", "=", 
      RowBox[{"Reverse", "[", 
       RowBox[{"IdentityMatrix", "[", "n", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"twoq", ",", "t"}], "}"}], "=", 
      RowBox[{"Dimensions", "[", "mat", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "twoq", "]"}], ",", "revMat"}], "]"}], 
      ".", 
      RowBox[{"coarseGrain", "[", 
       RowBox[{"mat", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "n"}], "}"}]}], "]"}], ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "t", "]"}], ",", "revMat"}], 
       "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.599833954691476*^9, 3.599833981171039*^9}, {
  3.599834074876503*^9, 3.5998340875086107`*^9}, {3.599834133385407*^9, 
  3.599834298053012*^9}},
 CellLabel->
  "In[666]:=",ExpressionUUID->"c4695f35-2f0a-47b5-8ba5-24d79c86bfc3"],

Cell[TextData[{
 "The function ",
 StyleBox["coarseGrain", "Code"],
 " sorts the qubits in the following order upon blocking n sites along x \
direction as one new site: If {1,2,...,q} were labels of the qubits at an old \
site, then nq qubits are ordered as {1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "973e8b4b-1be5-4dc6-bfe2-a30bd41ce966"],
 ", 1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "1"], TraditionalForm]],ExpressionUUID->
  "318f5942-f4bc-461c-92e5-862d7f823bbb"],
 ",... 1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "23bbd6ec-8f4a-480f-8593-cc72758e3151"],
 ", 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "277aa1f3-a8b7-44b7-88a9-e31e3e5678ce"],
 ", 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "1"], TraditionalForm]],ExpressionUUID->
  "9fd8fc86-9719-4bcb-8e97-fe118c4ddc7d"],
 ",..., 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "4ee6b412-317c-43cc-946b-771c674b1c73"],
 ", q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "640c61d3-c1ec-42e3-87b0-688852ed4ca9"],
 ", q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "1"], TraditionalForm]],ExpressionUUID->
  "f4b7f8de-bd9a-455f-b01a-67cbc199d661"],
 ",..., q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "57fd9467-b620-4eb5-aa4c-97dbc60f2bf6"],
 "}. The last ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " function ",
 StyleBox["coarseGrainReverseBlockOrder", "Code"],
 " sorts them as {1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "3b680cab-3fd5-4b32-9e77-6011ee582a3d"],
 ", 1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "2"}]], TraditionalForm]],ExpressionUUID->
  "1b238eff-1218-42cd-b690-0284b2c625a3"],
 ",..., 1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "b61377ff-96bb-4c00-a937-f55ba3447be8"],
 ", 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "b4c90015-5243-4b7b-94c9-ed0389c1fead"],
 ",..., 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "08e9836f-cdd8-4e45-bc27-245c098db8f3"],
 ",...,q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "dce25bf6-7ac6-4282-a433-4734c5512085"],
 ", q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "61d5cdcb-cdd7-4d6d-811b-d778b12dcca9"],
 "}."
}], "Text",
 CellChangeTimes->{{3.599834525380171*^9, 3.599834763089625*^9}, {
  3.599834799895616*^9, 3.599835117247661*^9}, {3.599835211842071*^9, 
  3.599835214776381*^9}},ExpressionUUID->"2dc5e651-bbfe-4cb1-aaa3-\
d82281be80c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
antipode(f): an involutive automorphism of Laurent polynomial ring
dagger = antipode followed by transpose
symprod[v, w] = symplectic product = dagger[v].\[Lambda].w\
\>", "Subsection",
 CellChangeTimes->{{3.54189261901025*^9, 3.5418926387182207`*^9}, {
  3.5418929805176687`*^9, 3.541893003198051*^9}, {3.541949358261806*^9, 
  3.541949358541829*^9}, {3.582659491619575*^9, 3.582659502139687*^9}, {
  3.5826613269701767`*^9, 
  3.5826613470255537`*^9}},ExpressionUUID->"56ed03ce-a163-4f58-9347-\
730246938f36"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"monomialAntipode", "[", 
  RowBox[{"1", "/", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.8211232433836956`*^9, 3.8211232538853493`*^9}},
 CellLabel->
  "In[667]:=",ExpressionUUID->"4afd2062-3ada-4ec1-b6d2-9439bc33dc51"],

Cell[BoxData["x"], "Output",
 CellChangeTimes->{{3.8211232482114143`*^9, 3.8211232542354736`*^9}, 
   3.8211235579014626`*^9, 3.8351959538967404`*^9, 3.8358214993220906`*^9, 
   3.8360702434664545`*^9, 3.839022187402479*^9, 3.839372919782539*^9, 
   3.8398040611360855`*^9, 3.8451197287971854`*^9, 3.8456829874440284`*^9, 
   3.8461815858353195`*^9, 3.8468171710631647`*^9, 3.846856256816416*^9, 
   3.852739192658648*^9, 3.8533783787260914`*^9, 3.853378421359213*^9, 
   3.853378613248728*^9, 3.8533856704917283`*^9, 3.8533876107597475`*^9, 
   3.8535356186646247`*^9, 3.8535361816375732`*^9, 3.8535363046166162`*^9, 
   3.8535363894135666`*^9, 3.85354255331319*^9},
 CellLabel->
  "Out[667]=",ExpressionUUID->"b40cb780-a531-42a7-8fa1-e741b769e90c"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"monomialAntipode", "[", "f_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"e", ",", "v", ",", "c", ",", "mono"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"v", "=", 
       RowBox[{"Intersection", "[", 
        RowBox[{
         RowBox[{"Variables", "[", "f", "]"}], ",", "translationVariables"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"e", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"f", ",", "#"}], "]"}], "&"}], ",", "v"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"mono", "=", 
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         RowBox[{"Power", "[", 
          RowBox[{"v", ",", "e"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"mono", "===", "1"}], ",", "f", ",", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"f", ",", "mono"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c", "*", 
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         RowBox[{"Power", "[", 
          RowBox[{"v", ",", 
           RowBox[{"-", "e"}]}], "]"}]}], "]"}]}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"antipode", "[", "f_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ff", ",", "fff"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ff", "=", 
      RowBox[{"Expand", "[", "f", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "ff", "]"}], "===", "Plus"}], ",", 
       RowBox[{"fff", "=", "ff"}], ",", 
       RowBox[{"fff", "=", 
        RowBox[{"{", "ff", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", 
       RowBox[{"Map", "[", 
        RowBox[{"monomialAntipode", ",", 
         RowBox[{"Apply", "[", 
          RowBox[{"List", ",", 
           RowBox[{"Expand", "[", "fff", "]"}]}], "]"}]}], "]"}]}], "]"}]}]}],
    "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.5418847305613737`*^9, 3.5418848704804277`*^9}, {
   3.541884941488586*^9, 3.541884972838133*^9}, 3.5418850420558653`*^9, {
   3.541885267076281*^9, 3.541885271803961*^9}, {3.541885304108453*^9, 
   3.541885306636075*^9}, {3.541885434821134*^9, 3.541885504346793*^9}, {
   3.54189209284684*^9, 3.541892109316811*^9}, {3.541892147374958*^9, 
   3.541892187204545*^9}, {3.582659316682836*^9, 3.582659348517456*^9}, {
   3.5826623828842287`*^9, 3.5826623903161993`*^9}, {3.583262557029366*^9, 
   3.5832625618209543`*^9}, 3.764434449322589*^9},
 CellLabel->
  "In[668]:=",ExpressionUUID->"8887db92-328c-42c4-abba-6f99247c9e15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dagger", "[", "m_", "]"}], ":=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"Map", "[", 
    RowBox[{"antipode", ",", "m", ",", 
     RowBox[{"{", 
      RowBox[{"ArrayDepth", "[", "m", "]"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.582660732823818*^9, 3.582660767971311*^9}, {
  3.582660801858127*^9, 3.582660802369907*^9}, {3.5826612373476763`*^9, 
  3.582661270555427*^9}},
 CellLabel->
  "In[670]:=",ExpressionUUID->"29fe5cf0-2ca6-4e0a-8c4d-4624c26aa551"],

Cell[BoxData[
 RowBox[{
  RowBox[{"symprod", "[", 
   RowBox[{"v_", ",", "w_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"dagger", "[", "v", "]"}], ".", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ")"}], ",", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{
        RowBox[{"Length", "[", "w", "]"}], "/", "2"}], "]"}]}], "]"}], ".", 
    "w"}], "]"}]}]], "Input",
 CellLabel->
  "In[671]:=",ExpressionUUID->"a3c34dca-03bb-4d03-9f9e-bd195cb881fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Elementary Symplectic Transformations
\thadamard(q, i-th)
\thadamard(q, {i-th})
\tcNot(q, {tgt, src, f})
\tcPhase(q, {tgt, f})
In cNot, f can be any Laurent polynomial. However, in cPhase, f must be \
self-antipode; otherwise, it won\[CloseCurlyQuote]t be symplectic.\
\>", "Subsection",
 CellChangeTimes->{{3.541892593246564*^9, 3.5418926110947113`*^9}, {
  3.5418926972591047`*^9, 3.541892706354919*^9}, {3.5418928005664873`*^9, 
  3.541892825459762*^9}, {3.5418930092069387`*^9, 3.541893060790575*^9}, {
  3.582660540868021*^9, 3.582660546091567*^9}, {3.582660627357291*^9, 
  3.58266063072443*^9}, {3.5826606801085033`*^9, 3.5826606989328747`*^9}, {
  3.590925925241268*^9, 
  3.590925943297842*^9}},ExpressionUUID->"90ce3398-cab8-40bd-937d-\
4a033f17fbcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hadamard", "[", 
   RowBox[{"mat_", ",", "i_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"`i", "'"}], " ", "can", " ", "either", " ", "be", " ", "a", " ", 
    "number", " ", "or", " ", "a", " ", "list", " ", "of", " ", "numbers"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Head", "[", "i", "]"}], "===", "List"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Fold", "[", 
     RowBox[{"hadamard", ",", "mat", ",", "i"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m", ",", "q"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"q", "=", 
        RowBox[{
         RowBox[{"Length", "[", "mat", "]"}], "/", "2"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"m", "=", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "i"}], "]"}], "]"}], "=", "0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"q", "+", "i"}], ",", 
           RowBox[{"q", "+", "i"}]}], "]"}], "]"}], "=", "0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"q", "+", "i"}], ",", "i"}], "]"}], "]"}], "=", "1"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", 
           RowBox[{"q", "+", "i"}]}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"m", ".", "mat"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.541883727133086*^9, 3.541883943468018*^9}, {
   3.541883976588367*^9, 3.5418840069482393`*^9}, {3.54188412502932*^9, 
   3.5418841280055447`*^9}, {3.541895382432522*^9, 3.541895404420247*^9}, {
   3.541895907098837*^9, 3.541895921634665*^9}, 3.5418960506451263`*^9, {
   3.582659784554941*^9, 3.5826598118921537`*^9}, {3.582659872084524*^9, 
   3.5826598882132063`*^9}, {3.5826599940946007`*^9, 3.582660017887168*^9}, {
   3.582660136351673*^9, 3.58266013823127*^9}, {3.5826602903125763`*^9, 
   3.582660360899313*^9}},
 CellLabel->
  "In[672]:=",ExpressionUUID->"a6bc986f-967a-4283-8df1-161de06eab23"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cNotMatrix", "[", 
   RowBox[{"q_", ",", "tgt_", ",", "src_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"tgt", ",", "src"}], "]"}], "]"}], "=", "f"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"src", "+", "q"}], ",", 
         RowBox[{"tgt", "+", "q"}]}], "]"}], "]"}], "=", 
      RowBox[{"-", 
       RowBox[{"antipode", "[", "f", "]"}]}]}], ";", "\[IndentingNewLine]", 
     "m"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cNot", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "src_", ",", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cNotMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", "src",
      ",", "f"}], "]"}], ".", "mat"}]}]}], "Input",
 CellChangeTimes->{{3.541884043586295*^9, 3.5418840490246468`*^9}, {
   3.541884087888961*^9, 3.5418841741343203`*^9}, {3.541884205235918*^9, 
   3.5418842068838177`*^9}, {3.541885111184107*^9, 3.541885138936851*^9}, {
   3.541892441589666*^9, 3.541892454941524*^9}, {3.541895410410627*^9, 
   3.541895412078227*^9}, {3.541895505032185*^9, 3.5418955495428333`*^9}, {
   3.541895948813593*^9, 3.541895956283183*^9}, 3.541896030246801*^9, {
   3.5826604782978067`*^9, 3.582660485009742*^9}, {3.762258622603447*^9, 
   3.7622586314677815`*^9}, {3.7622587147784915`*^9, 
   3.7622587159790516`*^9}, {3.762258792992424*^9, 3.76225881794278*^9}, {
   3.7629008662393513`*^9, 3.762900953903184*^9}, {3.7629036282126603`*^9, 
   3.762903649761573*^9}},
 CellLabel->
  "In[673]:=",ExpressionUUID->"43bf26e9-77c5-47ee-a84b-ade93dde00b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cNotcomp", "[", 
    RowBox[{"mat_", ",", 
     RowBox[{"{", 
      RowBox[{"tgt_", ",", "tgtpos_", ",", "src_", ",", "srcpos_"}], "}"}]}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "mat2", "}"}], ",", 
     RowBox[{
      RowBox[{"mat2", "=", "mat"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"mat2", "=", 
         RowBox[{
          RowBox[{"cNotMatrix", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", 
            RowBox[{"tgt", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"src", "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"tgtpos", "[", 
              RowBox[{"[", "i", "]"}], "]"}], " ", 
             RowBox[{"antipode", "[", 
              RowBox[{"srcpos", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}]}]}], "]"}], ".", 
          "mat2"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "tgt", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", "src", "]"}]}], "}"}]}], "]"}], ";", " ", 
      "mat2"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"cNotc", "[", 
    RowBox[{"mat_", ",", 
     RowBox[{"{", 
      RowBox[{"row_", ",", "col_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "mat2", "}"}], ",", 
     RowBox[{
      RowBox[{"mat2", "=", "mat"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"row", "\[NotEqual]", "i"}], ",", 
          RowBox[{"mat2", "=", 
           RowBox[{
            RowBox[{"cNotMatrix", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "i", ",",
               "row", ",", 
              RowBox[{
               RowBox[{"mat", "[", 
                RowBox[{"[", 
                 RowBox[{";;", ",", "col"}], "]"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ".", "mat2"}]}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{
           RowBox[{"Length", "[", "mat", "]"}], "/", "2"}]}], "}"}]}], "]"}], 
      ";", " ", "mat2"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.794956492469959*^9, 3.794956521017964*^9}, {
   3.7949565518444986`*^9, 3.7949566973326015`*^9}, {3.7949567540340366`*^9, 
   3.7949568140767384`*^9}, {3.794956847511009*^9, 3.794956918928171*^9}, {
   3.7952074369036922`*^9, 3.795207528289954*^9}, 3.795207584691306*^9, {
   3.795207638155739*^9, 3.7952076605104094`*^9}, {3.7952625706277885`*^9, 
   3.7952625758769608`*^9}, {3.7952626856192594`*^9, 3.795262689762169*^9}, {
   3.795262742226494*^9, 3.795262774486678*^9}, {3.795263348894498*^9, 
   3.7952633734868402`*^9}, {3.7952634143292203`*^9, 
   3.7952634189830923`*^9}, {3.795263464197313*^9, 3.7952634740030622`*^9}, {
   3.7952635102078896`*^9, 3.7952635287445507`*^9}, {3.7952635760088325`*^9, 
   3.7952636171141744`*^9}, {3.795800312500546*^9, 3.7958003129916086`*^9}, {
   3.79673446964976*^9, 3.7967344780884085`*^9}, {3.7967346270097203`*^9, 
   3.796734633716726*^9}, {3.7967346884228754`*^9, 3.7967347394197097`*^9}, {
   3.796736579747707*^9, 3.796736751460888*^9}, {3.79673678853135*^9, 
   3.7967368148307114`*^9}, {3.796736984527389*^9, 3.7967370084939423`*^9}, {
   3.7967373908730636`*^9, 3.7967374165318227`*^9}, {3.796739329496918*^9, 
   3.7967393313758993`*^9}, {3.7970218113242064`*^9, 3.797021816604679*^9}, {
   3.7970218565034256`*^9, 3.79702186517931*^9}, 3.797021942943688*^9, {
   3.797022049001353*^9, 3.7970221244077272`*^9}, {3.7970221780373917`*^9, 
   3.797022182307061*^9}, {3.797022295009859*^9, 3.797022295572356*^9}, {
   3.7970224537039323`*^9, 3.7970224811353703`*^9}, {3.7970225642035275`*^9, 
   3.7970226198426075`*^9}, {3.7970226663517456`*^9, 
   3.7970226830754538`*^9}, {3.7970227707701063`*^9, 3.797022770942645*^9}, {
   3.7970240007692137`*^9, 3.797024062582018*^9}, {3.797024117082388*^9, 
   3.7970241226525154`*^9}, {3.797024516837322*^9, 3.797024517331999*^9}, {
   3.797025630553544*^9, 3.797025645007911*^9}, {3.7970257647092667`*^9, 
   3.7970257714367943`*^9}},
 CellLabel->
  "In[675]:=",ExpressionUUID->"105247c2-5ec9-4e96-964f-32cec0ed9d04"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPhaseMatrix", "[", 
   RowBox[{"q_", ",", "tgt_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"tgt", "+", "q"}], ",", "tgt"}], "]"}], "]"}], "=", "f"}], 
     ";", "\[IndentingNewLine]", "m"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPhase", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cPhaseMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", "f"}],
     "]"}], ".", "mat"}]}]}], "Input",
 CellChangeTimes->{{3.541892324050139*^9, 3.5418923832439737`*^9}, {
  3.541892419996154*^9, 3.541892469812888*^9}, {3.5418927711520452`*^9, 
  3.541892779495356*^9}, {3.541895553600812*^9, 3.541895572119014*^9}, {
  3.5418959625215397`*^9, 3.541895969001593*^9}, {3.5826604908722754`*^9, 
  3.5826604971523533`*^9}},
 CellLabel->
  "In[676]:=",ExpressionUUID->"c2dfaa52-f86d-4a19-946e-6876f1266dee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPhaseMatrixg", "[", 
   RowBox[{"q_", ",", "tgt_", ",", "src_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"tgt", "==", "src"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Assert", "[", 
          RowBox[{"f", "\[Equal]", 
           RowBox[{"antipode", "[", "f", "]"}]}], "]"}], ";", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"src", "+", "q"}], ",", "tgt"}], "]"}], "]"}], "=", 
          "f"}]}], "}"}], ",", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"tgt", "+", "q"}], ",", "src"}], "]"}], "]"}], "=", 
          "f"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"src", "+", "q"}], ",", "tgt"}], "]"}], "]"}], "=", 
          RowBox[{"antipode", "[", "f", "]"}]}], ";"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "m"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPhaseg", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "src_", ",", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cPhaseMatrixg", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", "src",
      ",", "f"}], "]"}], ".", "mat"}]}]}], "Input",
 CellChangeTimes->{{3.541892324050139*^9, 3.5418923832439737`*^9}, {
   3.541892419996154*^9, 3.541892469812888*^9}, {3.5418927711520452`*^9, 
   3.541892779495356*^9}, {3.541895553600812*^9, 3.541895572119014*^9}, {
   3.5418959625215397`*^9, 3.541895969001593*^9}, {3.5826604908722754`*^9, 
   3.5826604971523533`*^9}, {3.789837275642861*^9, 3.7898373254604855`*^9}, {
   3.7898373744969096`*^9, 3.789837397885563*^9}, {3.7898380241685915`*^9, 
   3.789838033096198*^9}, {3.789867449547353*^9, 3.7898675795036154`*^9}, {
   3.8140667026311607`*^9, 3.8140667326213436`*^9}, 3.8393735612248487`*^9, {
   3.839808614780611*^9, 3.8398087016768827`*^9}, {3.83980885651959*^9, 
   3.8398088595963144`*^9}, {3.839808900188835*^9, 3.839808903438035*^9}, {
   3.8398090706885815`*^9, 3.839809096329002*^9}},
 CellLabel->
  "In[678]:=",ExpressionUUID->"29937c34-150a-4dd2-abbe-8ce34d5f062c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Elementary column operation: colOp( mat, {tgt, src, f} )", "Subsection",
 CellChangeTimes->{{3.541896289891327*^9, 3.541896312315627*^9}, {
  3.5418964164058037`*^9, 3.541896434282475*^9}, {3.582660663156871*^9, 
  3.5826606760928087`*^9}, {3.5902466901843987`*^9, 
  3.590246690681549*^9}},ExpressionUUID->"f272d904-0854-4765-b0c8-\
e5e4ba381b2d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colOpMatrix", "[", 
   RowBox[{"t_", ",", "tgt_", ",", "src_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", "t", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"src", ",", "tgt"}], "]"}], "]"}], "=", "f"}], ";", 
     "\[IndentingNewLine]", "m"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"colOp", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "src_", ",", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"mat", ".", 
   RowBox[{"colOpMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "tgt", ",", "src", ",", "f"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.541896316334264*^9, 3.541896356964799*^9}, {
  3.5418963896573143`*^9, 3.541896410798658*^9}, {3.541896531745096*^9, 
  3.541896584520808*^9}, {3.541897192649218*^9, 3.541897192993518*^9}, {
  3.541948570895389*^9, 3.5419485786074257`*^9}, {3.5826606463869753`*^9, 
  3.582660650883093*^9}},
 CellLabel->
  "In[680]:=",ExpressionUUID->"200687b0-bca3-4d5f-af0f-73a460aecd68"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"colOpc", "[", 
    RowBox[{"mat_", ",", 
     RowBox[{"{", 
      RowBox[{"row_", ",", "col_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "mat2", "}"}], ",", 
     RowBox[{
      RowBox[{"mat2", "=", "mat"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"col", "\[NotEqual]", "i"}], ",", 
          RowBox[{"mat2", "=", 
           RowBox[{"mat2", ".", 
            RowBox[{"colOpMatrix", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "i", ",", "col", ",", 
              RowBox[{
               RowBox[{"mat", "[", 
                RowBox[{"[", "row", "]"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{
           RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ";", " ", 
      "mat2"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7970228667487698`*^9, 3.7970229746145372`*^9}, {
   3.7970230327545276`*^9, 3.797023048018567*^9}, {3.797023078748963*^9, 
   3.7970230823434315`*^9}, {3.7970236508369412`*^9, 3.7970236521374645`*^9}, 
   3.797023689955299*^9, 3.7970238681286163`*^9, {3.7970241538988276`*^9, 
   3.797024157820095*^9}, {3.7970245098225503`*^9, 3.7970245108438206`*^9}, {
   3.797025600239564*^9, 3.7970256166636677`*^9}, {3.7970257482292995`*^9, 
   3.797025753251876*^9}},
 CellLabel->
  "In[682]:=",ExpressionUUID->"b560aeab-feb1-486a-a882-a062d656c243"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vone", "[", 
    RowBox[{"mat_", ",", 
     RowBox[{"{", 
      RowBox[{"row_", ",", "col_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"colOpc", "[", 
    RowBox[{
     RowBox[{"cNotc", "[", 
      RowBox[{"mat", ",", 
       RowBox[{"{", 
        RowBox[{"row", ",", "col"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"row", ",", "col"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.797026061060396*^9, 3.7970261624372263`*^9}, {
  3.7970262537005625`*^9, 3.797026263273982*^9}, {3.7970263403034377`*^9, 
  3.797026352791482*^9}, {3.7970263981963634`*^9, 3.797026398485589*^9}},
 CellLabel->
  "In[683]:=",ExpressionUUID->"a87606a4-d780-4bd8-8c82-c71405d510ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vonec", "[", 
    RowBox[{"mat_", ",", 
     RowBox[{"{", 
      RowBox[{"row_", ",", "col_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"dropColumn", "[", 
    RowBox[{
     RowBox[{"factorOut", "[", 
      RowBox[{
       RowBox[{"colOpc", "[", 
        RowBox[{
         RowBox[{"cNotc", "[", 
          RowBox[{"mat", ",", 
           RowBox[{"{", 
            RowBox[{"row", ",", "col"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"row", ",", "col"}], "}"}]}], "]"}], ",", "row"}], "]"}], 
     ",", "col"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7970841185451665`*^9, 3.797084163264819*^9}},
 CellLabel->
  "In[684]:=",ExpressionUUID->"299bc036-393f-43fe-ac0e-e7619696fa33"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Modular transformations", "Subsection",
 CellChangeTimes->{{3.764434184461827*^9, 
  3.7644341906433015`*^9}},ExpressionUUID->"1f49eb5a-b9c4-4475-87df-\
d1063f7820d9"],

Cell["modular transformation on a monomial", "Text",
 CellChangeTimes->{{3.7694356556069484`*^9, 
  3.7694356656581326`*^9}},ExpressionUUID->"58c69722-f558-4539-a0a4-\
b226fc779e2a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "monModTrans", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"monModTrans", "[", 
   RowBox[{"f_", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"vx_", ":", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", 
      RowBox[{"vy_", ":", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", 
      RowBox[{"vz_", ":", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}]}], "}"}]}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"e", ",", "v", ",", "c", ",", "mono"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"v", "=", "translationVariables"}], ";", "\[IndentingNewLine]", 
     RowBox[{"e", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"f", ",", "#"}], "]"}], "&"}], ",", "v"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mono", "=", 
      RowBox[{"Apply", "[", 
       RowBox[{"Times", ",", 
        RowBox[{"Power", "[", 
         RowBox[{"v", ",", "e"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"mono", "===", "1"}], ",", "f", ",", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"f", ",", "mono"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c", "*", 
      RowBox[{"Apply", "[", 
       RowBox[{"Times", ",", 
        RowBox[{"Power", "[", 
         RowBox[{"v", ",", 
          RowBox[{"Total", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"vx", ",", "vy", ",", "vz"}], "}"}], " ", "e"}], "]"}]}],
          "]"}]}], "]"}]}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5418847305613737`*^9, 3.5418848704804277`*^9}, {
   3.541884941488586*^9, 3.541884972838133*^9}, 3.5418850420558653`*^9, {
   3.541885267076281*^9, 3.541885271803961*^9}, {3.541885304108453*^9, 
   3.541885306636075*^9}, {3.541885434821134*^9, 3.541885504346793*^9}, {
   3.54189209284684*^9, 3.541892109316811*^9}, {3.541892147374958*^9, 
   3.541892187204545*^9}, {3.582659316682836*^9, 3.582659348517456*^9}, {
   3.5826623828842287`*^9, 3.5826623903161993`*^9}, {3.583262557029366*^9, 
   3.5832625618209543`*^9}, 3.764434449322589*^9, {3.764434561159607*^9, 
   3.7644345659398003`*^9}, 3.764435178503809*^9, {3.7644352150578175`*^9, 
   3.7644352431227484`*^9}, {3.764435283728481*^9, 3.7644352948975873`*^9}, {
   3.764435960671586*^9, 3.7644359705791655`*^9}, {3.764436020613394*^9, 
   3.7644360280435286`*^9}, {3.7644360805611143`*^9, 
   3.7644360809570565`*^9}, {3.7644364023535123`*^9, 
   3.7644364078907385`*^9}, {3.7644365295105715`*^9, 
   3.7644366119411545`*^9}, {3.7644366426271467`*^9, 3.764436649205556*^9}, {
   3.76443677467457*^9, 3.7644368039681425`*^9}, {3.764436876033902*^9, 
   3.764436882859381*^9}, {3.7644369183235636`*^9, 3.7644369283519363`*^9}, {
   3.764437102825035*^9, 3.764437221564453*^9}, {3.7644372866845274`*^9, 
   3.764437292111889*^9}, {3.764500949698178*^9, 3.7645009531130466`*^9}, {
   3.764501032592581*^9, 3.7645010547533016`*^9}, {3.76452120470997*^9, 
   3.7645212849344835`*^9}, {3.764521714896453*^9, 3.7645217774305797`*^9}, 
   3.7645222355282044`*^9, {3.7645226302722692`*^9, 3.764522659547001*^9}, {
   3.76452283681844*^9, 3.764522852879668*^9}, {3.764523571637471*^9, 
   3.764523645986345*^9}, {3.7645248194696107`*^9, 3.7645248388587723`*^9}, {
   3.7645890432552853`*^9, 3.7645890794459777`*^9}, {3.7645891269140806`*^9, 
   3.7645892199061337`*^9}, 3.764589334498849*^9, {3.764589370593237*^9, 
   3.764589395002051*^9}, {3.7694356859511375`*^9, 3.7694356872294207`*^9}},
 CellLabel->
  "In[685]:=",ExpressionUUID->"d725e27d-4a50-48a1-be6d-654ada6e2908"],

Cell["modular transformation on a polynomial", "Text",
 CellChangeTimes->{{3.7694356828349733`*^9, 
  3.7694356982647734`*^9}},ExpressionUUID->"62348548-010e-4557-8b2a-\
6e04c4b84797"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "ModTrans", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ModTrans", "[", 
   RowBox[{"f_", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"vx_", ":", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", 
      RowBox[{"vy_", ":", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", 
      RowBox[{"vz_", ":", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}]}], "}"}]}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ff", ",", "fff"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ff", "=", 
      RowBox[{"Expand", "[", "f", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "ff", "]"}], "===", "Plus"}], ",", 
       RowBox[{"fff", "=", "ff"}], ",", 
       RowBox[{"fff", "=", 
        RowBox[{"{", "ff", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"f", "===", "0"}], ",", "0", ",", 
       RowBox[{"Apply", "[", 
        RowBox[{"Plus", ",", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"monModTrans", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"vx", ",", "vy", ",", "vz"}], "}"}]}], "]"}], "&"}], 
           ",", 
           RowBox[{"Apply", "[", 
            RowBox[{"List", ",", 
             RowBox[{"Expand", "[", "fff", "]"}]}], "]"}]}], "]"}]}], "]"}]}],
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellLabel->
  "In[687]:=",ExpressionUUID->"512bc9c8-d612-47ce-89ea-517389abb566"]
}, Open  ]],

Cell[CellGroupData[{

Cell["multiply row by monomial", "Subsection",
 CellChangeTimes->{{3.541896289891327*^9, 3.541896312315627*^9}, {
   3.5418964164058037`*^9, 3.541896434282475*^9}, {3.582660663156871*^9, 
   3.5826606760928087`*^9}, {3.5902466901843987`*^9, 3.590246690681549*^9}, {
   3.764167835447588*^9, 3.7641678435648856`*^9}, {3.7682149181030717`*^9, 
   3.768214921284243*^9}, 
   3.7694345658695517`*^9},ExpressionUUID->"bb26a367-4382-41ac-a293-\
76fc1252468a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rowMulMatrix", "[", 
   RowBox[{"t_", ",", "r_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", "t", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"r", ",", "r"}], "]"}], "]"}], "=", "f"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "/", "2"}], "+", "r"}], ",", 
         RowBox[{
          RowBox[{"t", "/", "2"}], "+", "r"}]}], "]"}], "]"}], "=", "f"}], 
     ";", "\[IndentingNewLine]", "m"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowMul", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"r_", ",", " ", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"rowMulMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "r", ",", "f"}], "]"}], ".", 
   "mat"}]}]}], "Input",
 CellChangeTimes->{{3.541896316334264*^9, 3.541896356964799*^9}, {
   3.5418963896573143`*^9, 3.541896410798658*^9}, {3.541896531745096*^9, 
   3.541896584520808*^9}, {3.541897192649218*^9, 3.541897192993518*^9}, {
   3.541948570895389*^9, 3.5419485786074257`*^9}, {3.5826606463869753`*^9, 
   3.582660650883093*^9}, {3.7641684957325907`*^9, 3.7641685036831613`*^9}, {
   3.7641686160870495`*^9, 3.7641686951742477`*^9}, {3.7641688223046694`*^9, 
   3.7641688808588824`*^9}, {3.7641693829705615`*^9, 
   3.7641693894053583`*^9}, {3.7641697612571*^9, 3.7641697674294214`*^9}, {
   3.764170422494333*^9, 3.764170428637901*^9}, 3.7641705619236193`*^9, {
   3.768214929805715*^9, 3.7682149501940594`*^9}, 3.7692151799308305`*^9},
 CellLabel->
  "In[689]:=",ExpressionUUID->"81dea703-7075-492d-ace6-5cc61341d4ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell["multiply column by monomial", "Subsection",
 CellChangeTimes->{{3.541896289891327*^9, 3.541896312315627*^9}, {
  3.5418964164058037`*^9, 3.541896434282475*^9}, {3.582660663156871*^9, 
  3.5826606760928087`*^9}, {3.5902466901843987`*^9, 3.590246690681549*^9}, {
  3.764167835447588*^9, 3.7641678435648856`*^9}, {3.7644336350721536`*^9, 
  3.7644336360285974`*^9}},ExpressionUUID->"272254a8-134f-4031-a21f-\
c3a45fed0545"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colMulMatrix", "[", 
   RowBox[{"t_", ",", "c_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", "t", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"c", ",", "c"}], "]"}], "]"}], "=", "f"}], ";", 
     "\[IndentingNewLine]", "m"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"colMul", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"c_", ",", " ", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"mat", ".", 
   RowBox[{"colMulMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "c", ",", "f"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.541896316334264*^9, 3.541896356964799*^9}, {
   3.5418963896573143`*^9, 3.541896410798658*^9}, {3.541896531745096*^9, 
   3.541896584520808*^9}, {3.541897192649218*^9, 3.541897192993518*^9}, {
   3.541948570895389*^9, 3.5419485786074257`*^9}, {3.5826606463869753`*^9, 
   3.582660650883093*^9}, {3.7641684957325907`*^9, 3.7641685036831613`*^9}, {
   3.7641686160870495`*^9, 3.7641686951742477`*^9}, {3.7641688223046694`*^9, 
   3.7641688808588824`*^9}, {3.7641693829705615`*^9, 
   3.7641693894053583`*^9}, {3.7641697612571*^9, 3.7641697674294214`*^9}, {
   3.764170422494333*^9, 3.764170428637901*^9}, 3.7641705619236193`*^9, {
   3.764433638838087*^9, 3.76443370202415*^9}, {3.7644338108860335`*^9, 
   3.764433810993745*^9}, {3.7644338878642225`*^9, 3.7644338934622555`*^9}, {
   3.7644339901892405`*^9, 3.764433990265037*^9}, {3.7644340569916363`*^9, 
   3.7644340572529664`*^9}},
 CellLabel->
  "In[691]:=",ExpressionUUID->"08a52714-bc8a-4068-a55e-b40e09ed429d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Swap columns", "Subsection",
 CellChangeTimes->{{3.7634891464170237`*^9, 
  3.763489158616316*^9}},ExpressionUUID->"b888db2e-e53f-494a-8a77-\
f5329a136391"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"swapCol", "[", 
    RowBox[{"mat_", ",", 
     RowBox[{"{", 
      RowBox[{"tgt_", ",", "src_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"mat", ".", 
    RowBox[{"colOpMatrix", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "tgt", ",", "src", ",", 
      RowBox[{"-", "1"}]}], "]"}], ".", 
    RowBox[{"colOpMatrix", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "src", ",", "tgt", ",", "1"}], 
     "]"}], ".", 
    RowBox[{"colOpMatrix", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "tgt", ",", "src", ",", "1"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7634891612770247`*^9, 3.763489265829118*^9}, {
   3.763489756228537*^9, 3.763489779900817*^9}, {3.7634898610193233`*^9, 
   3.76348988266425*^9}, {3.76348996800985*^9, 3.763490019666828*^9}, {
   3.7634901508812943`*^9, 3.763490166644125*^9}, 3.7934633030656424`*^9},
 CellLabel->
  "In[693]:=",ExpressionUUID->"16d9a8a0-ba10-4187-b96f-02186a99c218"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Swap rows", "Subsection",
 CellChangeTimes->{{3.7634891464170237`*^9, 3.763489158616316*^9}, {
  3.763489292057455*^9, 
  3.763489292591736*^9}},ExpressionUUID->"55619a66-c572-481b-b10b-\
b8b47ff98ebd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"swapRow", "[", 
    RowBox[{"mat_", ",", 
     RowBox[{"{", 
      RowBox[{"tgt_", ",", "src_"}], "}"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"cNotMatrix", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", 
      "src", ",", 
      RowBox[{"-", "1"}]}], "]"}], ".", 
    RowBox[{"cNotMatrix", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "src", ",", 
      "tgt", ",", "1"}], "]"}], ".", 
    RowBox[{"cNotMatrix", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", 
      "src", ",", "1"}], "]"}], ".", "mat"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7634891612770247`*^9, 3.763489265829118*^9}, {
   3.763489297480897*^9, 3.7634893194277043`*^9}, {3.763489785585667*^9, 
   3.7634897866071157`*^9}, {3.763489888836299*^9, 3.7634899191791973`*^9}, {
   3.7634899591301956`*^9, 3.7634899654539475`*^9}, {3.7634900356188593`*^9, 
   3.763490058485166*^9}, {3.7634901470482645`*^9, 3.7634901486925354`*^9}, {
   3.763490210994047*^9, 3.7634902469387236`*^9}, 3.79346330637722*^9},
 CellLabel->
  "In[694]:=",ExpressionUUID->"55c9c711-847d-4446-bad9-9744130bae69"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"switchrowsMatrix", "[", 
   RowBox[{"q_", ",", "tgt_", ",", "src_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"tgt", ",", "tgt"}], "]"}], "]"}], "=", "0"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"src", ",", "src"}], "]"}], "]"}], "=", "0"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"tgt", ",", "src"}], "]"}], "]"}], "=", "1"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"src", ",", "tgt"}], "]"}], "]"}], "=", "1"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"tgt", "+", "q"}], ",", 
         RowBox[{"tgt", "+", "q"}]}], "]"}], "]"}], "=", "0"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"src", "+", "q"}], ",", 
         RowBox[{"src", "+", "q"}]}], "]"}], "]"}], "=", "0"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"tgt", "+", "q"}], ",", 
         RowBox[{"src", "+", "q"}]}], "]"}], "]"}], "=", "1"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"src", "+", "q"}], ",", 
         RowBox[{"tgt", "+", "q"}]}], "]"}], "]"}], "=", "1"}], ";", 
     "\[IndentingNewLine]", "m"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sRows", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "src_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"switchrowsMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", 
     "src"}], "]"}], ".", "mat"}]}]}], "Input",
 CellLabel->
  "In[695]:=",ExpressionUUID->"3d78872d-e6c2-4f3a-843c-9969952c548d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"switchcolumnsMatrix", "[", 
   RowBox[{"t_", ",", "tgt_", ",", "src_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", "t", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"tgt", ",", "tgt"}], "]"}], "]"}], "=", "0"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"src", ",", "src"}], "]"}], "]"}], "=", "0"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"tgt", ",", "src"}], "]"}], "]"}], "=", "1"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"src", ",", "tgt"}], "]"}], "]"}], "=", "1"}], ";", 
     "\[IndentingNewLine]", "m"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sColumns", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "src_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"mat", ".", 
   RowBox[{"switchcolumnsMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "tgt", ",", "src"}], 
    "]"}]}]}]}], "Input",
 CellLabel->
  "In[697]:=",ExpressionUUID->"a198f44f-00fc-49c8-8e3d-1369a7c1ae20"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Factoring out ancillas: 
\tfactorOut( matrix, tgt or {tgts} ) --- dropping (ancillary) qubit(s)
\tdropColumn( matrix, tgt or {tgts} ) --- dropping column(s)\
\>", "Subsection",
 CellChangeTimes->{{3.541896478964573*^9, 3.541896509264036*^9}, {
  3.541896608829483*^9, 3.54189666061486*^9}, {3.54189681088264*^9, 
  3.541896840449484*^9}, {3.5418972477951717`*^9, 3.541897250016605*^9}, {
  3.58326407091733*^9, 3.583264108757221*^9}, {3.583265965427372*^9, 
  3.5832660024583483`*^9}},ExpressionUUID->"0d06c42f-6a0f-4bc0-b576-\
1bd2b350fc1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"factorOut", "[", 
   RowBox[{"mat_", ",", "tgt_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"`tgt", "'"}], " ", "can", " ", "either", " ", "be", " ", "a", 
    " ", "number", " ", "or", " ", "a", " ", "list", " ", "of", " ", 
    "numbers"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Fold", "[", 
   RowBox[{"Delete", ",", "mat", ",", 
    RowBox[{"Reverse", "[", 
     RowBox[{"Sort", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "tgt", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"tgt", "+", 
           RowBox[{
            RowBox[{"Length", "[", "mat", "]"}], "/", "2"}]}], "}"}]}], "}"}],
        "]"}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.583265051851063*^9, 3.5832650824916067`*^9}, {
  3.583265157055293*^9, 3.583265196286992*^9}, {3.583265299215901*^9, 
  3.5832653253362007`*^9}, {3.583265660275339*^9, 3.583265685660317*^9}, {
  3.583265806611369*^9, 3.583265852357851*^9}, {3.76290161893204*^9, 
  3.7629016245854864`*^9}, {3.762904572236912*^9, 3.762904575111431*^9}},
 CellLabel->
  "In[699]:=",ExpressionUUID->"34195458-7010-478a-b88e-5c0dd76df141"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dropColumn", "[", 
   RowBox[{"mat_", ",", "cols_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"`cols", "'"}], " ", "can", " ", "either", " ", "be", " ", "a", 
    " ", "number", " ", "or", " ", "a", " ", "list", " ", "of", " ", 
    "numbers"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Transpose", "[", 
   RowBox[{"Fold", "[", 
    RowBox[{"Delete", ",", 
     RowBox[{"Transpose", "[", "mat", "]"}], ",", 
     RowBox[{"Reverse", "[", 
      RowBox[{"Sort", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "cols", "}"}], "]"}], "]"}], "]"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5832658944985*^9, 3.583265953702813*^9}},
 CellLabel->
  "In[700]:=",ExpressionUUID->"bca0b6bd-8ef0-4d13-86f1-a7d960d04832"]
}, Open  ]],

Cell[CellGroupData[{

Cell["check symplectic", "Subsection",
 CellChangeTimes->{{3.762990328356181*^9, 
  3.7629903317271776`*^9}},ExpressionUUID->"384e3cb0-3662-4e87-a5c5-\
1cef6c1d44d8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.763056950045041*^9, 3.7630569575150642`*^9}, 
   3.8140518882710285`*^9},
 CellLabel->
  "In[701]:=",ExpressionUUID->"e721231a-5c3c-41e0-a103-3bf87d7e7dd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"symcheck", "[", "mat_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "X", "}"}], ",", 
    RowBox[{
     RowBox[{"X", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";", 
     RowBox[{"L", "=", 
      RowBox[{"Length", "[", "mat", "]"}]}], ";", 
     RowBox[{"sym", "=", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"X", ",", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{"L", "/", "2"}], "]"}]}], "]"}]}], ";", " ", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"dagger", "[", "mat", "]"}], ".", "sym", ".", "mat"}], ",", 
        RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], "\[Equal]", "sym"}]}]}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.7629943185347333`*^9, 3.7629943831290927`*^9}, {
  3.7629946293457346`*^9, 3.762994675226075*^9}, {3.7629947423275814`*^9, 
  3.7629947643596935`*^9}, {3.814051889885193*^9, 3.814051903395995*^9}, {
  3.814052010557542*^9, 3.8140520325692887`*^9}},
 CellLabel->
  "In[702]:=",ExpressionUUID->"e4b492ee-3ec4-4d31-9c04-aab3036f67d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"symcheck", "[", 
  RowBox[{"cNotMatrix", "[", 
   RowBox[{"8", ",", "1", ",", "2", ",", "x"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.762994777163452*^9, 3.7629947895582743`*^9}, {
  3.7629950001997004`*^9, 3.7629950012219706`*^9}, {3.7629950600306892`*^9, 
  3.762995060492456*^9}},
 CellLabel->
  "In[703]:=",ExpressionUUID->"00c4aee9-f3d3-495a-aa6a-d47d4b810f65"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.7629947901466985`*^9, 3.7629950014384146`*^9, 3.762995060987131*^9, {
   3.7630569407679834`*^9, 3.763056960556987*^9}, 3.7630577269772825`*^9, 
   3.7631358822093773`*^9, 3.763324182964197*^9, 3.763344154672138*^9, 
   3.7633892434149294`*^9, 3.763390780127472*^9, 3.763403507430566*^9, {
   3.763421847544799*^9, 3.763421861376775*^9}, {3.763481819359593*^9, 
   3.763481842381027*^9}, 3.763482144777319*^9, {3.763500894466758*^9, 
   3.7635009582684026`*^9}, 3.7636476040490694`*^9, 3.7636517062309093`*^9, 
   3.7636726705612855`*^9, {3.7638242587219725`*^9, 3.763824308624946*^9}, 
   3.763824345982399*^9, 3.763824395846156*^9, 3.7638356743535028`*^9, 
   3.763842417635993*^9, 3.7639335895307407`*^9, 3.763999091479184*^9, 
   3.76418031952563*^9, {3.7642723110161047`*^9, 3.76427231248022*^9}, 
   3.764282242783222*^9, 3.7642906694320064`*^9, 3.7644263029509954`*^9, 
   3.764588575379815*^9, 3.764674819661658*^9, 3.7670479987773113`*^9, 
   3.7671912850242743`*^9, 3.76771557077918*^9, 3.7678327317661743`*^9, 
   3.768326780114846*^9, 3.7691829644763184`*^9, 3.769515197727453*^9, 
   3.769524966206189*^9, 3.7695371174484134`*^9, 3.7696274279667025`*^9, 
   3.7735199376421576`*^9, 3.7745471180044003`*^9, 3.775940849859152*^9, 
   3.7777410884376183`*^9, 3.7778499314860897`*^9, {3.7785030100611324`*^9, 
   3.778503017045458*^9}, 3.7785031006988263`*^9, 3.7812201496798415`*^9, 
   3.7873433100805745`*^9, 3.787625043698956*^9, 3.787839257120053*^9, 
   3.789675192935569*^9, 3.7899589379661365`*^9, 3.7901230077806883`*^9, 
   3.793312109310687*^9, 3.7959692978134136`*^9, 3.796049518959016*^9, 
   3.796332452954663*^9, 3.7970770034406796`*^9, 3.797692788880204*^9, 
   3.814051035924193*^9, 3.814051907993673*^9, {3.814052015290784*^9, 
   3.814052035260192*^9}, 3.819675041161405*^9, {3.8202835597549644`*^9, 
   3.820283564654146*^9}, 3.821066005858161*^9, 3.8211235586724014`*^9, 
   3.835195954162455*^9, 3.8358214999305296`*^9, 3.836070244792508*^9, 
   3.839022188257537*^9, 3.839372920279808*^9, 3.8398040615988474`*^9, 
   3.8451197290609384`*^9, 3.845682989041689*^9, 3.8461815860928755`*^9, 
   3.8468171721919336`*^9, 3.8468562572063713`*^9, 3.8527391927545986`*^9, 
   3.8533783788060927`*^9, 3.8533784214268622`*^9, 3.8533786133129683`*^9, 
   3.8533856705921373`*^9, 3.853387611030269*^9, 3.853535618730632*^9, 
   3.8535361818617992`*^9, 3.8535363046718903`*^9, 3.853536389471574*^9, 
   3.85354255339019*^9},
 CellLabel->
  "Out[703]=",ExpressionUUID->"150db7d0-2745-49b0-a37a-99615e94a005"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Variables of Laurent polynomial ring", "Subsection",
 CellChangeTimes->{{3.582662327772285*^9, 3.5826623694795437`*^9}, 
   3.5826624384895897`*^9, 
   3.7785029273757544`*^9},ExpressionUUID->"5b8d03f9-eb7b-4676-9039-\
8cbb50dbfa77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "]"}], ";", 
  RowBox[{"translationVariables", "=", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582662372500162*^9, 3.582662377778921*^9}, {
  3.582662728485882*^9, 3.582662758134693*^9}, {3.58326253345444*^9, 
  3.58326254305373*^9}, {3.583263013264081*^9, 3.583263023120337*^9}, {
  3.7635009120090837`*^9, 3.7635009528756447`*^9}, {3.76443611730089*^9, 
  3.7644361174395223`*^9}, {3.7645217960916867`*^9, 3.764521796764887*^9}},
 CellLabel->
  "In[704]:=",ExpressionUUID->"8e32cc02-d20b-43fc-be1c-b7f1e7ff64d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["display( mat )", "Subsection",
 CellChangeTimes->{{3.582661495568233*^9, 
  3.582661512730752*^9}},ExpressionUUID->"b50cc0df-4c21-464f-bb15-\
8d55a114be50"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"display", "[", "mat_", "]"}], ":=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Expand", "[", "mat", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"display2", "[", "mat_", "]"}], ":=", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{"PolynomialMod", "[", 
      RowBox[{"mat", ",", "2"}], "]"}], "]"}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"for", " ", "qubit"}], "-", 
    RowBox[{"stabilizer", " ", "codes"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"display3", "[", 
     RowBox[{"mat_", ",", "gb_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "mat2", "}"}], ",", 
      RowBox[{
       RowBox[{"mat2", "=", "mat"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"mat2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "=", 
          RowBox[{"PolynomialReduce", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"mat", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", "gb", ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
            RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "/", "2"}]}], "}"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"mat2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "=", 
          RowBox[{"PolynomialReduce", "[", 
           RowBox[{
            RowBox[{"antipode", "[", 
             RowBox[{
              RowBox[{"mat", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", "gb", ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
            RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "/", "2"}], "+", "1"}], ",", 
           RowBox[{
            RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "/", "2"}], "+", "1"}], ",", 
           RowBox[{
            RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ";", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{"Expand", "[", 
         RowBox[{"PolynomialMod", "[", 
          RowBox[{"mat2", ",", "2"}], "]"}], "]"}], "]"}]}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"for", " ", "qubit"}], "-", 
    RowBox[{"stabilizer", " ", "codes"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.582661515415131*^9, 3.58266154638498*^9}, {
   3.582661690054978*^9, 3.582661697134428*^9}, {3.583262690837982*^9, 
   3.583262727550919*^9}, {3.583271053708211*^9, 3.583271071020232*^9}, {
   3.763134901554432*^9, 3.763135094298128*^9}, {3.763135164216047*^9, 
   3.763135246593912*^9}, {3.763135583876948*^9, 3.763135656336027*^9}, {
   3.76313576115794*^9, 3.763135764721443*^9}, {3.763136415712679*^9, 
   3.7631364203063917`*^9}, {3.76313655374415*^9, 3.7631365562883186`*^9}, {
   3.7631368991190825`*^9, 3.7631369107812757`*^9}, 3.7631369436332126`*^9},
 CellLabel->
  "In[705]:=",ExpressionUUID->"94dc3da0-f7e5-400b-9539-fdf49ff40d0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["coarseGrain(mat, {var, n})", "Subsection",
 CellChangeTimes->{{3.5418926547822437`*^9, 3.5418926650373573`*^9}, {
  3.5418927206187468`*^9, 3.54189272634667*^9}, {3.541892967136505*^9, 
  3.541892998757864*^9}, {3.541895294179903*^9, 
  3.541895296256349*^9}},ExpressionUUID->"797400b3-009d-438b-b054-\
ee53c1e9c86e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expandEntry", "[", 
   RowBox[{"poly_", ",", "x_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "f", ",", "p", ",", "c", ",", "xp", ",", "col", ",", "monos", ",", 
      "exps", ",", "gen"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"i", "-", "1"}], "\[Equal]", "j"}], ",", "1", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"i", "-", "1", "+", "n"}], "\[Equal]", "j"}], ",", "x", 
          ",", "0"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"gen", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"i", ",", "j"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"p", "=", 
      RowBox[{"Expand", "[", "poly", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"p", "===", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "return", " ", "zero", " ", "matrix", " ", "if", " ", "the", " ", 
         "input", " ", "is", " ", "zero"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "n", "}"}], ",", 
         RowBox[{"{", "n", "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Else", ",", " ", 
         RowBox[{"compute", " ", "properly"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"col", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{"p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"monos", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "col", "]"}], "===", "Plus"}], ",", 
           RowBox[{"Apply", "[", 
            RowBox[{"List", ",", "col"}], "]"}], ",", 
           RowBox[{"{", "col", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"exps", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{"#", ",", "x"}], "]"}], "&"}], ",", "monos"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{
          RowBox[{"Power", "[", 
           RowBox[{"x", ",", 
            RowBox[{"-", "exps"}]}], "]"}], "*", "monos"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"xp", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MatrixPower", "[", 
             RowBox[{"gen", ",", "#"}], "]"}], "&"}], ",", "exps"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"Expand", "[", 
         RowBox[{"c", ".", "xp"}], "]"}]}]}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"end", "-", "if"}], "*)"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.52813320907784*^9, 3.5281332611646967`*^9}, {
   3.52813329784516*^9, 3.528133399328547*^9}, {3.528135321368248*^9, 
   3.5281354101224737`*^9}, {3.528139580381131*^9, 3.5281396129804983`*^9}, {
   3.5281396759016123`*^9, 3.5281396828932858`*^9}, {3.528146089114057*^9, 
   3.5281460997392483`*^9}, {3.528146463123177*^9, 3.528146514235425*^9}, {
   3.528146548307541*^9, 3.528146587643968*^9}, {3.528146749157145*^9, 
   3.528146749324809*^9}, {3.528146841733287*^9, 3.528146858197105*^9}, {
   3.5281469641901817`*^9, 3.528146983030055*^9}, {3.52814720388745*^9, 
   3.528147210374688*^9}, {3.52814732603133*^9, 3.5281473416861362`*^9}, {
   3.5281473741901293`*^9, 3.528147438160293*^9}, {3.541882064494945*^9, 
   3.541882071686859*^9}, {3.5418821962481823`*^9, 3.5418822012236347`*^9}, {
   3.5418828058190527`*^9, 3.5418828101787577`*^9}, {3.541882868851755*^9, 
   3.5418828816997633`*^9}, {3.541883203213953*^9, 3.541883205805312*^9}, {
   3.541894556056574*^9, 3.541894629028613*^9}, 3.541894674205323*^9, {
   3.54189470681397*^9, 3.541894737111519*^9}, {3.5418947765838614`*^9, 
   3.541894778888142*^9}, {3.541894847850484*^9, 3.541894925666744*^9}, {
   3.541894982658698*^9, 3.541895016691566*^9}, {3.541895057791291*^9, 
   3.5418950593040867`*^9}, {3.541895200822774*^9, 3.5418952100476007`*^9}, {
   3.582659136260274*^9, 3.582659163784251*^9}, {3.582659194806994*^9, 
   3.582659257226775*^9}, 3.5998335045293016`*^9, {3.599833690808937*^9, 
   3.599833703464591*^9}},
 CellLabel->
  "In[708]:=",ExpressionUUID->"9756b4fa-4131-4c5d-9cd7-06e61ce10cf8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coarseGrain", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"x_", ",", "n_"}], "}"}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Apply", "[", 
   RowBox[{"Join", ",", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"expandEntry", "[", 
               RowBox[{"#", ",", "x", ",", "n"}], "]"}], "[", 
              RowBox[{"[", "nn", "]"}], "]"}], "&"}], ",", 
            RowBox[{"mat", "[", 
             RowBox[{"[", "row", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]",
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"nn", ",", "n"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"row", ",", 
        RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.541882310517167*^9, 3.541882359770277*^9}, {
  3.541882390618628*^9, 3.541882393949141*^9}, {3.54188247152287*^9, 
  3.54188253648398*^9}, {3.541882587596388*^9, 3.541882678925259*^9}, {
  3.541883286440584*^9, 3.541883375689205*^9}, {3.541883474115481*^9, 
  3.5418835046260777`*^9}, {3.5418835547633047`*^9, 3.5418835919951363`*^9}, {
  3.541892953774495*^9, 3.54189295823565*^9}, {3.541895284922039*^9, 
  3.541895287078014*^9}, {3.541946259059053*^9, 3.54194626429911*^9}},
 CellLabel->
  "In[709]:=",ExpressionUUID->"502d4f1e-fae0-44e1-9ec1-c49bb76fb17f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coarseGrainReverseBlockOrder", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"x_", ",", "n_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"revMat", ",", "twoq", ",", "t"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"revMat", "=", 
      RowBox[{"Reverse", "[", 
       RowBox[{"IdentityMatrix", "[", "n", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"twoq", ",", "t"}], "}"}], "=", 
      RowBox[{"Dimensions", "[", "mat", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "twoq", "]"}], ",", "revMat"}], "]"}], 
      ".", 
      RowBox[{"coarseGrain", "[", 
       RowBox[{"mat", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "n"}], "}"}]}], "]"}], ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "t", "]"}], ",", "revMat"}], 
       "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.599833954691476*^9, 3.599833981171039*^9}, {
  3.599834074876503*^9, 3.5998340875086107`*^9}, {3.599834133385407*^9, 
  3.599834298053012*^9}},
 CellLabel->
  "In[710]:=",ExpressionUUID->"a1fae595-b353-4ab3-a385-f579b07a754c"],

Cell[TextData[{
 "The function ",
 StyleBox["coarseGrain", "Code"],
 " sorts the qubits in the following order upon blocking n sites along x \
direction as one new site: If {1,2,...,q} were labels of the qubits at an old \
site, then nq qubits are ordered as {1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "69ca456f-c824-4d23-bd54-820dfb429664"],
 ", 1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "1"], TraditionalForm]],ExpressionUUID->
  "d0ef298d-a2f0-4329-a30c-f00f80ad2eca"],
 ",... 1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "62421cbb-e0da-411f-b258-f39421b61139"],
 ", 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "fa63d21c-5de9-4603-ac56-308c5678efba"],
 ", 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "1"], TraditionalForm]],ExpressionUUID->
  "ba3dd3e1-8f4a-4586-b33f-3ed7ffd1f034"],
 ",..., 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "8de4e72b-addf-4d72-8e8b-a7227fc1da65"],
 ", q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "432b7c2e-70fc-4fce-9bd5-c9a2772fd337"],
 ", q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "1"], TraditionalForm]],ExpressionUUID->
  "dc061051-3533-4b79-b39f-adc83ae7cf98"],
 ",..., q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "5252d0f3-3b0f-4659-8030-a00bc9ad25b0"],
 "}. The last ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " function ",
 StyleBox["coarseGrainReverseBlockOrder", "Code"],
 " sorts them as {1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "8ca5e36b-7ad2-42d1-b065-3fd433217b98"],
 ", 1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "2"}]], TraditionalForm]],ExpressionUUID->
  "beea0411-dd46-42fa-aea4-aafc54141d2d"],
 ",..., 1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "37689006-a49b-46f8-b2fd-a24089d2d7e0"],
 ", 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "c914d11c-88c0-4fd9-9836-ad35062b3c09"],
 ",..., 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "6e5e0505-0e13-4585-90f2-f802039ed0fc"],
 ",...,q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "417b6741-fd7a-4914-8307-db72065fca78"],
 ", q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "e9ace5a1-b890-4ecd-9a13-7af7a2113cd6"],
 "}."
}], "Text",
 CellChangeTimes->{{3.599834525380171*^9, 3.599834763089625*^9}, {
  3.599834799895616*^9, 3.599835117247661*^9}, {3.599835211842071*^9, 
  3.599835214776381*^9}},ExpressionUUID->"6d526a93-722b-4987-941d-\
8a3603cb2ae3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
antipode(f): an involutive automorphism of Laurent polynomial ring
dagger = antipode followed by transpose
symprod[v, w] = symplectic product = dagger[v].\[Lambda].w\
\>", "Subsection",
 CellChangeTimes->{{3.54189261901025*^9, 3.5418926387182207`*^9}, {
  3.5418929805176687`*^9, 3.541893003198051*^9}, {3.541949358261806*^9, 
  3.541949358541829*^9}, {3.582659491619575*^9, 3.582659502139687*^9}, {
  3.5826613269701767`*^9, 
  3.5826613470255537`*^9}},ExpressionUUID->"e8474afc-be8a-48a6-9832-\
5070b1f84365"],

Cell[CellGroupData[{

Cell[BoxData["ClearAll"], "Input",
 CellChangeTimes->{{3.8211235461443653`*^9, 3.8211235488436832`*^9}},
 CellLabel->
  "In[711]:=",ExpressionUUID->"25fb1f25-6297-4c3f-add3-6d58f15a5e8d"],

Cell[BoxData["ClearAll"], "Output",
 CellChangeTimes->{{3.8211235493194113`*^9, 3.821123559151122*^9}, 
   3.8351959542562037`*^9, 3.8358215001974936`*^9, 3.8360702455190945`*^9, 
   3.8390221884553022`*^9, 3.8393729204064684`*^9, 3.8398040617304955`*^9, 
   3.845119729163801*^9, 3.8456829891768117`*^9, 3.8461815861871*^9, 
   3.8468171724622116`*^9, 3.846856258459022*^9, 3.8527391927875853`*^9, 
   3.8533783788320913`*^9, 3.853378421450862*^9, 3.8533786133459673`*^9, 
   3.853385670633148*^9, 3.8533876110602665`*^9, 3.853535618758628*^9, 
   3.8535361819321604`*^9, 3.853536304699949*^9, 3.8535363894975724`*^9, 
   3.8535425534191895`*^9},
 CellLabel->
  "Out[711]=",ExpressionUUID->"c596f7a0-8a00-475a-83e4-4949fd54a241"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"monomialAntipode", "[", "f_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"e", ",", "v", ",", "c", ",", "mono"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"v", "=", 
       RowBox[{"Intersection", "[", 
        RowBox[{
         RowBox[{"Variables", "[", "f", "]"}], ",", "translationVariables"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"e", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"f", ",", "#"}], "]"}], "&"}], ",", "v"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"mono", "=", 
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         RowBox[{"Power", "[", 
          RowBox[{"v", ",", "e"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"mono", "===", "1"}], ",", "f", ",", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"f", ",", "mono"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c", "*", 
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         RowBox[{"Power", "[", 
          RowBox[{"v", ",", 
           RowBox[{"-", "e"}]}], "]"}]}], "]"}]}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"antipode", "[", "f_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ff", ",", "fff"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ff", "=", 
      RowBox[{"Expand", "[", "f", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "ff", "]"}], "===", "Plus"}], ",", 
       RowBox[{"fff", "=", "ff"}], ",", 
       RowBox[{"fff", "=", 
        RowBox[{"{", "ff", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", 
       RowBox[{"Map", "[", 
        RowBox[{"monomialAntipode", ",", 
         RowBox[{"Apply", "[", 
          RowBox[{"List", ",", 
           RowBox[{"Expand", "[", "fff", "]"}]}], "]"}]}], "]"}]}], "]"}]}]}],
    "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.5418847305613737`*^9, 3.5418848704804277`*^9}, {
   3.541884941488586*^9, 3.541884972838133*^9}, 3.5418850420558653`*^9, {
   3.541885267076281*^9, 3.541885271803961*^9}, {3.541885304108453*^9, 
   3.541885306636075*^9}, {3.541885434821134*^9, 3.541885504346793*^9}, {
   3.54189209284684*^9, 3.541892109316811*^9}, {3.541892147374958*^9, 
   3.541892187204545*^9}, {3.582659316682836*^9, 3.582659348517456*^9}, {
   3.5826623828842287`*^9, 3.5826623903161993`*^9}, {3.583262557029366*^9, 
   3.5832625618209543`*^9}, 3.764434449322589*^9},
 CellLabel->
  "In[712]:=",ExpressionUUID->"1e46c67d-f543-4025-8955-a986e3213054"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dagger", "[", "m_", "]"}], ":=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"Map", "[", 
    RowBox[{"antipode", ",", "m", ",", 
     RowBox[{"{", 
      RowBox[{"ArrayDepth", "[", "m", "]"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.582660732823818*^9, 3.582660767971311*^9}, {
  3.582660801858127*^9, 3.582660802369907*^9}, {3.5826612373476763`*^9, 
  3.582661270555427*^9}},
 CellLabel->
  "In[714]:=",ExpressionUUID->"b23d1826-5524-458b-b002-ac2a9ba3b23c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"symprod", "[", 
   RowBox[{"v_", ",", "w_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"dagger", "[", "v", "]"}], ".", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ")"}], ",", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{
        RowBox[{"Length", "[", "w", "]"}], "/", "2"}], "]"}]}], "]"}], ".", 
    "w"}], "]"}]}]], "Input",
 CellLabel->
  "In[715]:=",ExpressionUUID->"9a949150-d579-472f-b5db-4a49d57d1ab2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Short examples", "Subsection",
 CellChangeTimes->{{3.541892564379492*^9, 3.5418925793580627`*^9}, {
  3.541897335869956*^9, 3.54189733836171*^9}, {3.582661127384944*^9, 
  3.582661131407831*^9}},ExpressionUUID->"857e780a-3587-4b2e-a71f-\
475ef48b6240"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"antipode", "[", 
  RowBox[{
   RowBox[{"-", "31"}], "+", 
   RowBox[{"4321", "x", " ", "y", " ", 
    RowBox[{"(", 
     RowBox[{"z", "+", "1"}], ")"}]}], "-", "432", "+", 
   SuperscriptBox["z", 
    RowBox[{"-", "1"}]], "+", 
   RowBox[{"123", 
    RowBox[{
     SuperscriptBox["y", "13"], "/", "z"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.541885051787187*^9, 3.541885079302229*^9}, {
  3.541885168615387*^9, 3.5418851722227097`*^9}, {3.541885284351994*^9, 
  3.5418853152721977`*^9}, {3.541885532769209*^9, 3.541885534369113*^9}, {
  3.541892135684618*^9, 3.541892135884027*^9}, {3.541892196372335*^9, 
  3.541892201974435*^9}},
 CellLabel->
  "In[716]:=",ExpressionUUID->"17594e49-9e52-453e-9861-f5a67a803adb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "463"}], "+", 
  FractionBox["4321", 
   RowBox[{"x", " ", "y"}]], "+", 
  FractionBox["4321", 
   RowBox[{"x", " ", "y", " ", "z"}]], "+", "z", "+", 
  FractionBox[
   RowBox[{"123", " ", "z"}], 
   SuperscriptBox["y", "13"]]}]], "Output",
 CellChangeTimes->{{3.54188505445922*^9, 3.5418850804249277`*^9}, {
   3.5418851728277283`*^9, 3.5418851789076557`*^9}, {3.541885274257842*^9, 
   3.541885316155137*^9}, {3.541885506159595*^9, 3.5418855348873243`*^9}, {
   3.541892127628325*^9, 3.541892151729581*^9}, {3.541892197692165*^9, 
   3.5418922026049833`*^9}, 3.541892852594597*^9, 3.541895231790267*^9, 
   3.5419486512823067`*^9, 3.541948685957152*^9, 3.5419492109366493`*^9, 
   3.55170655760636*^9, 3.551716444591236*^9, 3.5517840291843853`*^9, 
   3.5517995175318527`*^9, 3.5518014548467503`*^9, 3.551801965003276*^9, 
   3.5520386109773827`*^9, 3.552062900014785*^9, 3.552834388549986*^9, 
   3.5530039149714518`*^9, 3.5826608937401943`*^9, 3.582661290022566*^9, 
   3.582662150150331*^9, 3.583262523949698*^9, 3.583262570487619*^9, 
   3.583265746333694*^9, 3.583265856320966*^9, 3.583266046974245*^9, 
   3.5832708454945107`*^9, 3.5835149218380623`*^9, 3.5885232708025084`*^9, 
   3.590927332684135*^9, 3.599834361822798*^9, 3.599835247779789*^9, 
   3.7562184962662215`*^9, 3.7562196064495673`*^9, 3.7621852737930403`*^9, 
   3.7622194776752443`*^9, {3.762863242031968*^9, 3.762863245881801*^9}, 
   3.7628970361067624`*^9, 3.762901664239875*^9, {3.76305694080791*^9, 
   3.7630569606009746`*^9}, 3.7630577270064373`*^9, 3.763135882244788*^9, 
   3.76332418299109*^9, 3.7633441547065334`*^9, 3.76338924344884*^9, 
   3.763390780150408*^9, 3.7634035074579096`*^9, {3.763421847589678*^9, 
   3.7634218614037013`*^9}, {3.76348181939051*^9, 3.763481842408952*^9}, 
   3.76348214480727*^9, {3.763500894511933*^9, 3.7635009583222246`*^9}, 
   3.7636476041767287`*^9, 3.763651706255844*^9, 3.7636726706021767`*^9, {
   3.7638242588117332`*^9, 3.763824308685584*^9}, 3.763824346024266*^9, 
   3.763824395894028*^9, 3.76383567436747*^9, 3.763842417649955*^9, 
   3.7639335895516863`*^9, 3.763999091499166*^9, 3.7641803195584774`*^9, {
   3.764272311042034*^9, 3.764272312495174*^9}, 3.7642822428151364`*^9, 
   3.764290669448962*^9, 3.764426302985902*^9, 3.7645885754227667`*^9, 
   3.764674819714958*^9, 3.767047998800574*^9, 3.76719128506716*^9, 
   3.7677155708310413`*^9, 3.767832731807065*^9, 3.7683267801392865`*^9, 
   3.769182964603978*^9, 3.769515197807235*^9, 3.7695249662982855`*^9, 
   3.769537117523408*^9, 3.769627428046503*^9, 3.7735199376984606`*^9, 
   3.7745471180303307`*^9, 3.775940849898076*^9, 3.777741088779896*^9, 
   3.7778499315302114`*^9, {3.778503010108008*^9, 3.778503017067397*^9}, 
   3.7812201497207327`*^9, 3.7907146309196467`*^9, 3.7907146777233596`*^9, 
   3.790990072538226*^9, 3.819862674002845*^9, 3.8199264404460115`*^9, 
   3.8202821665804253`*^9, {3.820283560421181*^9, 3.8202835653478203`*^9}, 
   3.8210660071347885`*^9, 3.821123559948987*^9, 3.835195954510525*^9, 
   3.835821500760331*^9, 3.8360702469801846`*^9, {3.8390221808573065`*^9, 
   3.839022189220309*^9}, 3.8393729208812*^9, 3.8398040622272553`*^9, 
   3.845119729231586*^9, 3.8456829892744904`*^9, 3.8461815862585487`*^9, 
   3.846817172657688*^9, 3.846856258567733*^9, 3.852739192813593*^9, 
   3.8533783788490963`*^9, 3.853378421467862*^9, 3.853378613373967*^9, 
   3.853385670654149*^9, 3.853387611079277*^9, 3.8535356187836246`*^9, 
   3.8535361819788837`*^9, 3.853536304722977*^9, 3.853536389521574*^9, 
   3.8535425534571886`*^9},
 CellLabel->
  "Out[716]=",ExpressionUUID->"ddb655a8-c1e8-4a15-9d45-7cce2326a583"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cNotMatrix", "[", 
   RowBox[{"2", ",", "1", ",", "2", ",", 
    RowBox[{
     RowBox[{"x", " ", "y"}], "+", "1", "+", 
     SuperscriptBox["z", 
      RowBox[{"-", "1"}]]}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.541885140610305*^9, 3.541885157030552*^9}, {
  3.541885519752562*^9, 3.541885520096439*^9}, {3.541892253402689*^9, 
  3.541892261706731*^9}, {3.5826609106097918`*^9, 3.582660911761113*^9}},
 CellLabel->
  "In[717]:=",ExpressionUUID->"75e8f56e-6f55-433f-8735-482b83732f1e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox["1", "z"]}], "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "-", "z"}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.541885151821685*^9, 3.541885157304461*^9}, {
   3.541885336993594*^9, 3.5418853449294767`*^9}, {3.5418855098423862`*^9, 
   3.541885520554595*^9}, {3.5418922365516577`*^9, 3.541892262249151*^9}, 
   3.541892308412383*^9, 3.5418928527075243`*^9, 3.541895231961368*^9, 
   3.5419486513281937`*^9, 3.541948685969171*^9, 3.5419492110022078`*^9, 
   3.551706557704331*^9, 3.551716444613989*^9, 3.5517840294473886`*^9, 
   3.551799517633466*^9, 3.551801455040132*^9, 3.551801965149703*^9, 
   3.552038611072217*^9, 3.5520629001353903`*^9, 3.552834388648699*^9, 
   3.553003915075577*^9, {3.582660893831674*^9, 3.582660912367345*^9}, 
   3.5826612900418243`*^9, 3.5826621501576767`*^9, 3.5832625239800167`*^9, 
   3.5832625705139713`*^9, 3.5832657463594637`*^9, 3.583265856343549*^9, 
   3.583266046978572*^9, 3.583270845526307*^9, 3.5835149218659363`*^9, 
   3.5885232708311768`*^9, 3.590927332713147*^9, 3.599834361839197*^9, 
   3.599835247801675*^9, 3.756218496281184*^9, 3.7562196064684863`*^9, 
   3.7621852738120255`*^9, 3.762219477755392*^9, 3.7628632420539093`*^9, 
   3.76289703612671*^9, 3.7629016642615805`*^9, {3.7630569408268595`*^9, 
   3.763056960615932*^9}, 3.763057727027829*^9, 3.763135882275464*^9, 
   3.7633241830339985`*^9, 3.7633441547394466`*^9, 3.763389243480754*^9, 
   3.7633907801852865`*^9, 3.7634035074864154`*^9, {3.7634218476285934`*^9, 
   3.763421861432413*^9}, {3.7634818194154425`*^9, 3.7634818424338846`*^9}, 
   3.7634821448411493`*^9, {3.763500894537921*^9, 3.763500958412985*^9}, 
   3.763647604263496*^9, 3.7636517062837677`*^9, 3.7636726706310987`*^9, {
   3.7638242588785524`*^9, 3.7638243087354517`*^9}, 3.7638243460762324`*^9, 
   3.763824395946125*^9, 3.763835674390689*^9, 3.763842417666299*^9, 
   3.76393358957486*^9, 3.7639990915320435`*^9, 3.7641803195877175`*^9, {
   3.764272311057992*^9, 3.764272312509137*^9}, 3.764282242904897*^9, 
   3.7642906694659157`*^9, 3.764426303034772*^9, 3.764588575449707*^9, 
   3.764674819758294*^9, 3.767047998825066*^9, 3.7671912851030655`*^9, 
   3.7677155708730183`*^9, 3.76783273184995*^9, 3.7683267801632223`*^9, 
   3.7691829647376204`*^9, 3.7695151978889647`*^9, 3.769524966377268*^9, 
   3.769537117596212*^9, 3.7696274280993614`*^9, 3.7735199377534056`*^9, 
   3.7745471180532694`*^9, 3.7759408499399214`*^9, 3.777741088999036*^9, 
   3.777849931560133*^9, {3.7785030101638584`*^9, 3.77850301709233*^9}, 
   3.7812201497596264`*^9, 3.7907146310068493`*^9, 3.7907146777947006`*^9, 
   3.790990072579115*^9, 3.819862674070677*^9, 3.8199264405148306`*^9, 
   3.8202821667160625`*^9, {3.8202835604860077`*^9, 3.8202835654156384`*^9}, 
   3.8210660072619605`*^9, 3.8211235600437403`*^9, 3.8351959545549*^9, 
   3.8358215008182735`*^9, 3.8360702472674828`*^9, {3.8390221810922966`*^9, 
   3.8390221892771626`*^9}, 3.839372920935546*^9, 3.8398040622771525`*^9, 
   3.8451197292694817`*^9, 3.845682989329343*^9, 3.846181586298999*^9, 
   3.846817172815268*^9, 3.846856258634551*^9, 3.8527391928335953`*^9, 
   3.8533783788630953`*^9, 3.853378421482862*^9, 3.853378613402968*^9, 
   3.85338567067315*^9, 3.85338761109627*^9, 3.8535356188046284`*^9, 
   3.8535361820098853`*^9, 3.853536304748949*^9, 3.853536389545575*^9, 
   3.853542553473189*^9},
 CellLabel->
  "Out[717]//MatrixForm=",ExpressionUUID->"3dfa51ac-7e7d-4ea8-8092-\
3532aa73ed27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cPhaseMatrix", "[", 
   RowBox[{"2", ",", "2", ",", 
    RowBox[{"x", "+", 
     SuperscriptBox["x", 
      RowBox[{"-", "1"}]]}]}], "]"}], " ", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.541892682968972*^9, 3.541892687468198*^9}, {
  3.541892742904131*^9, 3.541892745708838*^9}, {3.541892789040052*^9, 
  3.541892789173221*^9}, {3.541892867355644*^9, 3.541892870350039*^9}, {
  3.582660915272504*^9, 3.5826609161605253`*^9}, {3.7562184817580233`*^9, 
  3.756218506082012*^9}, {3.756218660449139*^9, 3.756218720196351*^9}},
 CellLabel->
  "In[718]:=",ExpressionUUID->"0baca308-23c0-4aa9-985a-75d11f2725ea"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", 
      RowBox[{
       FractionBox["1", "x"], "+", "x"}], "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5418927461479387`*^9, {3.541892785023423*^9, 3.541892789788405*^9}, {
   3.541892852742591*^9, 3.5418928706943607`*^9}, 3.541895231998445*^9, 
   3.541948651334038*^9, 3.541948685980579*^9, 3.541949211024238*^9, 
   3.551706557723432*^9, 3.551716444621319*^9, 3.551784029524259*^9, 
   3.551799517667817*^9, 3.551801455049152*^9, 3.551801965221335*^9, 
   3.552038611122158*^9, 3.5520629001851397`*^9, 3.552834388675819*^9, 
   3.553003915108234*^9, {3.582660893861586*^9, 3.582660916517597*^9}, 
   3.582661290046666*^9, 3.5826621501769*^9, 3.583262523997034*^9, 
   3.583262570563222*^9, 3.583265746385437*^9, 3.583265856363872*^9, 
   3.583266046982773*^9, 3.5832708455565166`*^9, 3.583514921882504*^9, 
   3.58852327087621*^9, 3.590927332789118*^9, 3.599834361856636*^9, 
   3.599835247820215*^9, {3.7562184826326823`*^9, 3.756218506841937*^9}, 
   3.7562187208426247`*^9, 3.7562196064904275`*^9, 3.762185273840911*^9, 
   3.762219477857395*^9, 3.762863242076846*^9, 3.762897036146655*^9, 
   3.7629016642825556`*^9, {3.763056940853793*^9, 3.7630569606391125`*^9}, 
   3.7630577270460124`*^9, 3.7631358823097095`*^9, 3.763324183053028*^9, 
   3.7633441547693667`*^9, 3.763389243516658*^9, 3.763390780215206*^9, 
   3.763403507521291*^9, {3.763421847667472*^9, 3.7634218614717226`*^9}, {
   3.7634818194423714`*^9, 3.763481842469801*^9}, 3.7634821448681097`*^9, {
   3.7635008945718126`*^9, 3.7635009584498844`*^9}, 3.7636476043163548`*^9, 
   3.7636517063057113`*^9, 3.763672670654049*^9, {3.7638242589332314`*^9, 
   3.7638243087783365`*^9}, 3.7638243461111784`*^9, 3.7638243960062027`*^9, 
   3.7638356744006615`*^9, 3.7638424176822586`*^9, 3.7639335896056795`*^9, 
   3.763999091548999*^9, 3.7641803196131372`*^9, {3.7642723110729523`*^9, 
   3.7642723125230727`*^9}, 3.764282242941798*^9, 3.7642906694868593`*^9, 
   3.7644263030956106`*^9, 3.764588575480657*^9, 3.764674819821857*^9, 
   3.7670479988460107`*^9, 3.767191285138968*^9, 3.7677155709039354`*^9, 
   3.7678327318948307`*^9, 3.768326780196164*^9, 3.769182964971993*^9, 
   3.7695151980724735`*^9, 3.7695249664615865`*^9, 3.7695371176730533`*^9, 
   3.7696274281552124`*^9, 3.7735199378098326`*^9, 3.7745471180782027`*^9, 
   3.7759408499758296`*^9, 3.777741089203601*^9, 3.777849931590425*^9, {
   3.7785030102336707`*^9, 3.778503017117264*^9}, 3.7812201497975254`*^9, 
   3.790714631088993*^9, 3.790714677865507*^9, 3.7909900726120267`*^9, 
   3.819862674139533*^9, 3.81992644056669*^9, {3.8202835605478425`*^9, 
   3.82028356548645*^9}, 3.8210660074908595`*^9, 3.8211235601374836`*^9, 
   3.8351959545968018`*^9, 3.835821500876584*^9, 3.836070247625896*^9, {
   3.839022181152136*^9, 3.8390221893316264`*^9}, 3.839372920987404*^9, 
   3.8398040623259068`*^9, 3.845119729311984*^9, 3.845682989390065*^9, 
   3.846181586342492*^9, 3.846817172913515*^9, 3.8468562586963854`*^9, 
   3.8527391928625937`*^9, 3.853378378884097*^9, 3.853378421503864*^9, 
   3.8533786134079676`*^9, 3.8533856706991696`*^9, 3.8533876111222706`*^9, 
   3.8535356188136253`*^9, 3.853536182044877*^9, 3.8535363047809467`*^9, 
   3.8535363895715747`*^9, 3.853542553502698*^9},
 CellLabel->
  "Out[718]//MatrixForm=",ExpressionUUID->"a508366a-3ae6-4a01-98bd-\
67384ab5776a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"antipode", "[", 
  RowBox[{
   RowBox[{"6", "x"}], "+", 
   RowBox[{"3", "s"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"antipode", "[", 
  RowBox[{"antipode", "[", 
   RowBox[{
    RowBox[{"6", "x"}], "+", 
    RowBox[{"3", "s"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5826622595343447`*^9, 3.5826622697140207`*^9}, {
  3.582662399195508*^9, 3.582662421732016*^9}},
 CellLabel->
  "In[719]:=",ExpressionUUID->"fceb38b8-0555-4d42-947a-41051bc628ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", "s"}], "+", 
  FractionBox["6", "x"]}]], "Output",
 CellChangeTimes->{{3.5826622634665003`*^9, 3.582662270382695*^9}, {
   3.582662396944571*^9, 3.582662422145343*^9}, 3.583262524014385*^9, 
   3.5832625705935793`*^9, 3.583265746415563*^9, 3.583265856367922*^9, 
   3.5832660469869537`*^9, 3.583270845589781*^9, 3.583514921896516*^9, 
   3.588523270890987*^9, 3.5909273328005047`*^9, 3.5998343618597727`*^9, 
   3.599835247835841*^9, 3.7562184963170853`*^9, 3.7562196065113773`*^9, 
   3.7621852738588953`*^9, 3.762219477956756*^9, 3.762863242104885*^9, 
   3.7628970361705923`*^9, 3.7629016643062286`*^9, {3.763056940874584*^9, 
   3.7630569606540456`*^9}, 3.7630577270629663`*^9, 3.763135882344227*^9, 
   3.7633241830664997`*^9, 3.763344154797304*^9, 3.763389243545581*^9, 
   3.7633907802431297`*^9, 3.763403507583125*^9, {3.7634218476974273`*^9, 
   3.763421861503606*^9}, {3.7634818194702997`*^9, 3.763481842504696*^9}, 
   3.7634821449109974`*^9, {3.763500894617284*^9, 3.7635009584987535`*^9}, 
   3.763647604376194*^9, 3.763651706336626*^9, 3.7636726706783686`*^9, {
   3.763824258968169*^9, 3.7638243088401732`*^9}, 3.7638243461620035`*^9, 
   3.7638243960908656`*^9, 3.7638356744116325`*^9, 3.7638424176922293`*^9, 
   3.76393358962164*^9, 3.763999091562992*^9, 3.764180319641543*^9, {
   3.76427231108891*^9, 3.764272312537035*^9}, 3.7642822429667397`*^9, 
   3.764290669523761*^9, 3.7644263031255293`*^9, 3.76458857550149*^9, 
   3.7646748198634295`*^9, 3.7670479988589754`*^9, 3.7671912851708827`*^9, 
   3.7677155709388423`*^9, 3.7678327319397097`*^9, 3.7683267802280807`*^9, 
   3.769182965275183*^9, 3.769515198140294*^9, 3.7695249665535135`*^9, 
   3.7695371177508454`*^9, 3.7696274282200394`*^9, 3.7735199378687215`*^9, 
   3.774547118105131*^9, 3.775940850062013*^9, 3.777741089466801*^9, 
   3.777849931618631*^9, {3.7785030102825418`*^9, 3.7785030171421967`*^9}, 
   3.7812201498374186`*^9, 3.7907146311867533`*^9, 3.7907146779228673`*^9, 
   3.7909900726379585`*^9, 3.8198626742076764`*^9, 3.8199264406175528`*^9, {
   3.82028356060868*^9, 3.8202835655547905`*^9}, 3.8210660075920973`*^9, 
   3.8211235602302356`*^9, 3.8351959546395903`*^9, 3.83582150093232*^9, 
   3.8360702479251165`*^9, {3.839022181208552*^9, 3.8390221893860226`*^9}, 
   3.839372921037174*^9, 3.8398040623729305`*^9, 3.845119729349882*^9, 
   3.845682989443071*^9, 3.846181586380523*^9, 3.8468171730062675`*^9, 
   3.8468562587632103`*^9, 3.852739192893586*^9, 3.8533783789060917`*^9, 
   3.85337842151786*^9, 3.8533786134379683`*^9, 3.8533856707249694`*^9, 
   3.8533876111458554`*^9, 3.8535356188376245`*^9, 3.853536182084875*^9, 
   3.8535363048129463`*^9, 3.8535363895995765`*^9, 3.853542553533702*^9},
 CellLabel->
  "Out[719]=",ExpressionUUID->"c7ec7d65-52a4-42fc-a848-fe421d846a04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", "s"}], "+", 
  RowBox[{"6", " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.5826622634665003`*^9, 3.582662270382695*^9}, {
   3.582662396944571*^9, 3.582662422145343*^9}, 3.583262524014385*^9, 
   3.5832625705935793`*^9, 3.583265746415563*^9, 3.583265856367922*^9, 
   3.5832660469869537`*^9, 3.583270845589781*^9, 3.583514921896516*^9, 
   3.588523270890987*^9, 3.5909273328005047`*^9, 3.5998343618597727`*^9, 
   3.599835247835841*^9, 3.7562184963170853`*^9, 3.7562196065113773`*^9, 
   3.7621852738588953`*^9, 3.762219477956756*^9, 3.762863242104885*^9, 
   3.7628970361705923`*^9, 3.7629016643062286`*^9, {3.763056940874584*^9, 
   3.7630569606540456`*^9}, 3.7630577270629663`*^9, 3.763135882344227*^9, 
   3.7633241830664997`*^9, 3.763344154797304*^9, 3.763389243545581*^9, 
   3.7633907802431297`*^9, 3.763403507583125*^9, {3.7634218476974273`*^9, 
   3.763421861503606*^9}, {3.7634818194702997`*^9, 3.763481842504696*^9}, 
   3.7634821449109974`*^9, {3.763500894617284*^9, 3.7635009584987535`*^9}, 
   3.763647604376194*^9, 3.763651706336626*^9, 3.7636726706783686`*^9, {
   3.763824258968169*^9, 3.7638243088401732`*^9}, 3.7638243461620035`*^9, 
   3.7638243960908656`*^9, 3.7638356744116325`*^9, 3.7638424176922293`*^9, 
   3.76393358962164*^9, 3.763999091562992*^9, 3.764180319641543*^9, {
   3.76427231108891*^9, 3.764272312537035*^9}, 3.7642822429667397`*^9, 
   3.764290669523761*^9, 3.7644263031255293`*^9, 3.76458857550149*^9, 
   3.7646748198634295`*^9, 3.7670479988589754`*^9, 3.7671912851708827`*^9, 
   3.7677155709388423`*^9, 3.7678327319397097`*^9, 3.7683267802280807`*^9, 
   3.769182965275183*^9, 3.769515198140294*^9, 3.7695249665535135`*^9, 
   3.7695371177508454`*^9, 3.7696274282200394`*^9, 3.7735199378687215`*^9, 
   3.774547118105131*^9, 3.775940850062013*^9, 3.777741089466801*^9, 
   3.777849931618631*^9, {3.7785030102825418`*^9, 3.7785030171421967`*^9}, 
   3.7812201498374186`*^9, 3.7907146311867533`*^9, 3.7907146779228673`*^9, 
   3.7909900726379585`*^9, 3.8198626742076764`*^9, 3.8199264406175528`*^9, {
   3.82028356060868*^9, 3.8202835655547905`*^9}, 3.8210660075920973`*^9, 
   3.8211235602302356`*^9, 3.8351959546395903`*^9, 3.83582150093232*^9, 
   3.8360702479251165`*^9, {3.839022181208552*^9, 3.8390221893860226`*^9}, 
   3.839372921037174*^9, 3.8398040623729305`*^9, 3.845119729349882*^9, 
   3.845682989443071*^9, 3.846181586380523*^9, 3.8468171730062675`*^9, 
   3.8468562587632103`*^9, 3.852739192893586*^9, 3.8533783789060917`*^9, 
   3.85337842151786*^9, 3.8533786134379683`*^9, 3.8533856707249694`*^9, 
   3.8533876111458554`*^9, 3.8535356188376245`*^9, 3.853536182084875*^9, 
   3.8535363048129463`*^9, 3.8535363895995765`*^9, 3.853542553550705*^9},
 CellLabel->
  "Out[720]=",ExpressionUUID->"b24849d7-fdf5-4365-bc6f-9b0ab1c25a8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Modular", " ", "transformation", " ", 
     RowBox[{"x", "--"}]}], ">", " ", 
    RowBox[{
     RowBox[{"x", "^", 
      RowBox[{"-", "1"}]}], " ", 
     RowBox[{"y", "^", 
      RowBox[{"-", "1"}]}], " ", "and", " ", 
     RowBox[{"y", "--"}]}], ">", " ", 
    RowBox[{"y", " ", 
     RowBox[{"z", "^", 
      RowBox[{"-", "1"}]}], " ", "and", " ", 
     RowBox[{"z", "--"}]}], ">", "z"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"monModTrans", "[", 
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"y", "^", "2"}], " ", "z"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7645213966323705`*^9, 3.764521429349923*^9}, {
  3.7645248885511475`*^9, 3.7645249275438957`*^9}},
 CellLabel->
  "In[721]:=",ExpressionUUID->"2c05aa4a-f125-4da6-bb63-3d83548460dc"],

Cell[BoxData[
 FractionBox["y", 
  RowBox[{"x", " ", "z"}]]], "Output",
 CellChangeTimes->{{3.7645248995831957`*^9, 3.764524929003991*^9}, 
   3.7645885755310106`*^9, 3.7646748199092484`*^9, 3.76704799887593*^9, 
   3.7671912852127733`*^9, 3.7677155709697604`*^9, 3.767832731985588*^9, 
   3.768326780260996*^9, 3.7691829654636793`*^9, 3.769515198218194*^9, 
   3.769524966643759*^9, 3.7695371178256435`*^9, 3.7696274282898755`*^9, 
   3.773519938021208*^9, 3.774547118132059*^9, 3.7759408501023817`*^9, 
   3.7777410903043523`*^9, 3.77784993164918*^9, {3.778503010332412*^9, 
   3.778503017168127*^9}, 3.7812201498783092`*^9, 3.7907146313588033`*^9, 
   3.7907146780722446`*^9, 3.790990072665883*^9, 3.819862674284427*^9, 
   3.8199264406763954`*^9, {3.8202835606774964`*^9, 3.8202835656216116`*^9}, 
   3.82106600766191*^9, 3.8211235603189983`*^9, 3.835195954684593*^9, 
   3.8358215009923663`*^9, 3.836070248315775*^9, {3.8390221812685194`*^9, 
   3.839022189442873*^9}, 3.839372921092732*^9, 3.8398040624212523`*^9, 
   3.8451197293940163`*^9, 3.845682989506385*^9, 3.8461815864194183`*^9, 
   3.846817173106*^9, 3.8468562588310404`*^9, 3.8527391929235945`*^9, 
   3.8533783789350944`*^9, 3.8533784215448627`*^9, 3.853378613472968*^9, 
   3.853385670749817*^9, 3.85338761117519*^9, 3.853535618867627*^9, 
   3.8535361821328845`*^9, 3.8535363048419685`*^9, 3.853536389625574*^9, 
   3.853542553564698*^9},
 CellLabel->
  "Out[721]=",ExpressionUUID->"8be0fc00-8761-42ed-92b6-80965a6aeb06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Modular", " ", "transformation", " ", 
     RowBox[{"x", "--"}]}], ">", " ", 
    RowBox[{"x", " ", "y", " ", "and", " ", 
     RowBox[{"y", "--"}]}], ">", " ", 
    RowBox[{
     RowBox[{"x", "^", "2"}], " ", "y"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ModTrans", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"x", " ", 
      RowBox[{"y", "^", "2"}], " ", "z"}], "+", 
     RowBox[{"x", " ", "y"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.764521369032198*^9, 3.7645213901088133`*^9}, {
   3.764521431196957*^9, 3.7645214568483763`*^9}, 3.7645215601491876`*^9, {
   3.7645215990232534`*^9, 3.764521632746092*^9}, {3.7645218293457766`*^9, 
   3.7645218452482605`*^9}, {3.7645222524151163`*^9, 
   3.7645222586195583`*^9}, {3.764522536829021*^9, 3.7645225369826097`*^9}, {
   3.764523315144601*^9, 3.7645233210488167`*^9}, {3.764523360072482*^9, 
   3.7645234062630987`*^9}, {3.764523674094196*^9, 3.7645236882712283`*^9}, {
   3.7645243014347343`*^9, 3.764524341189423*^9}, {3.7645244158063326`*^9, 
   3.7645244383082113`*^9}, {3.764524522424015*^9, 3.764524527576811*^9}, 
   3.7645246210569887`*^9, {3.7645246524539256`*^9, 3.7645246999390597`*^9}, {
   3.764524768792161*^9, 3.7645247853319163`*^9}, 3.7645248523437166`*^9, {
   3.764524883294376*^9, 3.7645249026255193`*^9}, {3.7645885887395334`*^9, 
   3.76458859380581*^9}},
 CellLabel->
  "In[722]:=",ExpressionUUID->"bfc94e4d-26da-4aed-8fb0-e55977484563"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["x", "5"], " ", 
   SuperscriptBox["y", "3"], " ", "z"}]}]], "Output",
 CellChangeTimes->{
  3.764521457374998*^9, 3.7645215606518435`*^9, {3.764521603091378*^9, 
   3.7645216331739473`*^9}, {3.764521782335466*^9, 3.764521845499588*^9}, {
   3.7645222533436327`*^9, 3.764522260283081*^9}, 3.764522537601954*^9, 
   3.7645226715658665`*^9, 3.7645227409954777`*^9, {3.7645232989764876`*^9, 
   3.764523321539503*^9}, 3.7645233606349764`*^9, {3.764523396213853*^9, 
   3.764523406563294*^9}, 3.764523653639883*^9, 3.7645236887339907`*^9, {
   3.764524303860115*^9, 3.7645243593998556`*^9}, {3.7645244215569525`*^9, 
   3.7645244394044523`*^9}, 3.764524565165309*^9, {3.76452462165835*^9, 
   3.7645246546510487`*^9}, 3.7645247461963854`*^9, {3.7645247767063246`*^9, 
   3.764524787137055*^9}, 3.7645249700183363`*^9, {3.764588575555497*^9, 
   3.7645885945803213`*^9}, 3.7646748199470077`*^9, 3.7670479988878984`*^9, 
   3.7671912853021164`*^9, 3.7677155709959917`*^9, 3.76783273202947*^9, 
   3.7683267802858925`*^9, 3.769182965605301*^9, 3.769515198292054*^9, 
   3.7695249667365713`*^9, 3.7695371180071597`*^9, 3.769627428359682*^9, 
   3.7735199380715857`*^9, 3.7745471181559954`*^9, 3.7759408501432753`*^9, 
   3.777741090461932*^9, 3.7778499316733513`*^9, {3.778503010428151*^9, 
   3.778503017193061*^9}, 3.7812201499730577`*^9, 3.790714631438759*^9, 
   3.7907146781335945`*^9, 3.7909900726898193`*^9, 3.8198626743502474`*^9, 
   3.8199264407252645`*^9, {3.820283560744317*^9, 3.8202835656864448`*^9}, 
   3.821066007791564*^9, 3.821123560413745*^9, 3.8351959547257395`*^9, 
   3.8358215010491557`*^9, 3.8360702486898518`*^9, {3.839022181327364*^9, 
   3.8390221894996448`*^9}, 3.839372921146946*^9, 3.8398040624719224`*^9, 
   3.845119729432946*^9, 3.8456829895631156`*^9, 3.8461815864583497`*^9, 
   3.84681717319975*^9, 3.84685625889587*^9, 3.852739192946594*^9, 
   3.853378378959096*^9, 3.8533784215648627`*^9, 3.853378613477968*^9, 
   3.853385670773765*^9, 3.853387611203474*^9, 3.8535356188956256`*^9, 
   3.853536182168875*^9, 3.8535363048448925`*^9, 3.853536389651575*^9, 
   3.8535425535936985`*^9},
 CellLabel->
  "Out[722]=",ExpressionUUID->"623b4a93-2a55-462a-b9ad-01cbab1afb7f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Note on Mathematica syntax", "Subsection",
 CellChangeTimes->{{3.5909260015943117`*^9, 
  3.59092602367295*^9}},ExpressionUUID->"e216381c-610a-4e46-873c-\
d319f5a41cbb"],

Cell[TextData[{
 "The standard syntax for Mathematica functions is like ",
 StyleBox["SomeFunction[argument]", "Code"],
 ". When there are two arguments, the following are equivalent: ",
 StyleBox["SomeFunction2[arg1,arg2]", "Code"],
 " and ",
 StyleBox["arg1~SomeFunction2~arg2.", "Code"],
 " The latter expression is particularly handy in the following calculations. \
The latter expression is evaluated from the beginning."
}], "Text",
 CellChangeTimes->{{3.590926031051467*^9, 
  3.590926277537516*^9}},ExpressionUUID->"1d13373d-9710-49a4-86f6-\
7439c639cfc3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "4"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "46ff6dc6-beaf-4ad0-945c-03bf265d8441"],
 " Walker Wang model"
}], "Chapter",
 CellChangeTimes->{{3.853293661904227*^9, 3.8532936667370386`*^9}, {
  3.853532579477482*^9, 
  3.853532582551905*^9}},ExpressionUUID->"58090a4d-eca0-4e65-9b44-\
e3760efcc773"],

Cell[CellGroupData[{

Cell["commutation relations", "Subsection",
 CellChangeTimes->{{3.8532877829651794`*^9, 
  3.8532877928004513`*^9}},ExpressionUUID->"5effd2c0-eb50-47b3-80bd-\
b0e696156b51"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bpx", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"1", "-", "z"}], ",", 
     RowBox[{"y", "-", "1"}], ",", 
     RowBox[{"y", "+", "1", "-", 
      FractionBox[
       RowBox[{
        RowBox[{"y", " ", "z"}], "+", "y", "+", "2"}], "x"]}], ",", 
     RowBox[{
      RowBox[{"y", " ", "z"}], "+", "y", "-", 
      FractionBox["1", "y"], "-", "z"}], ",", 
     RowBox[{
      RowBox[{"y", " ", "z"}], "+", "1", "-", 
      FractionBox[
       RowBox[{"y", "+", "1"}], "z"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bpy", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z", "-", "1"}], ",", "0", ",", 
     RowBox[{"1", "-", "x"}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "/", "x"}], "+", 
        RowBox[{"1", "/", "x"}], "-", 
        RowBox[{"z", " ", "x"}], "-", "1"}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", " ", 
         RowBox[{"x", "/", "y"}]}], "+", 
        RowBox[{"z", "/", "y"}], "+", 
        RowBox[{"2", "/", "y"}], "-", "z", "-", "1"}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "z"}], "+", "x", "-", 
        RowBox[{"z", " ", "x"}], "-", "z"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bpz", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "-", "y"}], ",", 
      RowBox[{"x", "-", "1"}], ",", "0", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "x"}], "+", "y", "-", 
         RowBox[{"x", " ", "y"}], "-", "x"}], ")"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "/", "y"}], "+", 
         RowBox[{"1", "/", "y"}], "-", 
         RowBox[{"x", " ", "y"}], "-", "1"}], ")"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"y", "/", "z"}]}], "+", 
         RowBox[{"x", "/", "z"}], "+", 
         RowBox[{"2", "/", "z"}], "-", "x", "-", "1"}], ")"}]}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"px", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "x"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        RowBox[{"2", "/", "y"}]}], ")"}]}], ",", 
     RowBox[{"(", 
      RowBox[{"x", "+", 
       RowBox[{"x", "/", "z"}], "+", "1"}], ")"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"py", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"y", "+", 
        RowBox[{"y", "/", "x"}], "+", "1"}], ")"}], ",", 
      RowBox[{"1", "-", 
       RowBox[{"1", "/", "y"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"y", "+", 
         RowBox[{"2", "/", "z"}]}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"symprod", "[", 
     RowBox[{"Bpx", ",", "Bpx"}], "]"}], ",", 
    RowBox[{"symprod", "[", 
     RowBox[{"Bpx", ",", "Bpy"}], "]"}], ",", 
    RowBox[{"symprod", "[", 
     RowBox[{"Bpx", ",", "Bpz"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"2", "*", 
   RowBox[{"symprod", "[", 
    RowBox[{"Bpx", ",", "px"}], "]"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8532877961296606`*^9, 3.85328801139898*^9}, {
   3.853288072769618*^9, 3.853288137882698*^9}, {3.853288168854424*^9, 
   3.853288183067635*^9}, {3.853288255500318*^9, 3.853288355868046*^9}, {
   3.853288444422074*^9, 3.8532884651601562`*^9}, {3.85328856887639*^9, 
   3.8532886034838333`*^9}, {3.853288972252259*^9, 3.8532890517648935`*^9}, {
   3.8532891042714415`*^9, 3.853289169811237*^9}, {3.8532897407734585`*^9, 
   3.853289757367962*^9}, {3.8533766830661497`*^9, 3.8533767326483097`*^9}, {
   3.8533768478501453`*^9, 3.853376883866502*^9}, {3.853376959838611*^9, 
   3.853377001166446*^9}, 3.853377055829219*^9, {3.853378055795863*^9, 
   3.8533781045206203`*^9}, {3.853378197609397*^9, 3.8533782639443645`*^9}, {
   3.8535345505385084`*^9, 3.853534551019041*^9}, {3.8535355787286043`*^9, 
   3.853535593599118*^9}, {3.853535625333829*^9, 3.853535625468864*^9}},
 CellLabel->
  "In[723]:=",ExpressionUUID->"d5ee31d8-1f72-42a4-9b95-36edd0b22f7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8532881626238356`*^9, 3.8532881833774223`*^9}, {
   3.853288275650319*^9, 3.853288353204399*^9}, {3.853288444971794*^9, 
   3.8532884659900045`*^9}, 3.8532885734030757`*^9, 3.853288604445129*^9, 
   3.8532889848372316`*^9, 3.8532891712116756`*^9, {3.8532897441878047`*^9, 
   3.8532897582325583`*^9}, 3.8533767336545033`*^9, 3.8533767926537*^9, {
   3.853376870519331*^9, 3.853376884374821*^9}, {3.8533769495071187`*^9, 
   3.8533770015515084`*^9}, 3.85337706227896*^9, {3.853378077162764*^9, 
   3.8533781130949016`*^9}, {3.8533782062224407`*^9, 3.8533782292408237`*^9}, 
   3.853378264298523*^9, 3.8533783790920925`*^9, 3.8533784216566324`*^9, 
   3.853378613594968*^9, {3.8535355942532063`*^9, 3.853535625856619*^9}, 
   3.8535361822189035`*^9, 3.8535363048748965`*^9, 3.853536389677575*^9, 
   3.853542554822652*^9},
 CellLabel->
  "Out[728]=",ExpressionUUID->"ae5a0896-d55d-4fc5-821e-956f38cba2f9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", "-", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], " ", "z"}], "+", 
   RowBox[{"4", " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "z"}], ")"}]}]}], 
  RowBox[{"y", " ", "z"}]]], "Output",
 CellChangeTimes->{{3.8532881626238356`*^9, 3.8532881833774223`*^9}, {
   3.853288275650319*^9, 3.853288353204399*^9}, {3.853288444971794*^9, 
   3.8532884659900045`*^9}, 3.8532885734030757`*^9, 3.853288604445129*^9, 
   3.8532889848372316`*^9, 3.8532891712116756`*^9, {3.8532897441878047`*^9, 
   3.8532897582325583`*^9}, 3.8533767336545033`*^9, 3.8533767926537*^9, {
   3.853376870519331*^9, 3.853376884374821*^9}, {3.8533769495071187`*^9, 
   3.8533770015515084`*^9}, 3.85337706227896*^9, {3.853378077162764*^9, 
   3.8533781130949016`*^9}, {3.8533782062224407`*^9, 3.8533782292408237`*^9}, 
   3.853378264298523*^9, 3.8533783790920925`*^9, 3.8533784216566324`*^9, 
   3.853378613594968*^9, {3.8535355942532063`*^9, 3.853535625856619*^9}, 
   3.8535361822189035`*^9, 3.8535363048748965`*^9, 3.853536389677575*^9, 
   3.853542554827648*^9},
 CellLabel->
  "Out[729]=",ExpressionUUID->"4637d295-f193-4348-875f-5a9ae7447e29"]
}, Open  ]],

Cell[TextData[{
 "last output is 0 in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "4"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9d4526b5-4b54-4c5f-a2c1-2496c1423622"]
}], "Text",
 CellChangeTimes->{{3.8535355595867195`*^9, 3.853535564072792*^9}, {
  3.853535630435976*^9, 
  3.8535356374059906`*^9}},ExpressionUUID->"cc39f21e-25e6-42a4-85e2-\
e80615c0b7bb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Fpx", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y", " ", "z"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", " ", "y", " ", "z"}], "-", 
        RowBox[{"y", " ", "z"}]}], ")"}]}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", " ", "z"}], "+", 
       RowBox[{"y", " ", "z"}], "+", "z"}], ")"}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "x", " ", "y", " ", "z"}], "+", "y"}], ")"}]}]}], 
    "}"}]}], ";", 
  RowBox[{"Fpy", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"z", " ", "x"}], ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "y", " ", "z", " ", "x"}], "+", "z"}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"y", " ", "z", " ", "x"}], "-", 
        RowBox[{"z", " ", "x"}]}], ")"}]}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"y", " ", "x"}], "+", 
       RowBox[{"z", " ", "x"}], "+", "x"}], ")"}]}], "}"}]}], ";", 
  RowBox[{"Fpz", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"x", " ", "y"}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"z", " ", "y"}], "+", 
       RowBox[{"x", " ", "y"}], "+", "y"}], ")"}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "z", " ", "x", " ", "y"}], "+", "x"}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", " ", "x", " ", "y"}], "-", 
        RowBox[{"x", " ", "y"}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"px", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "x"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        RowBox[{"2", "/", "y"}]}], ")"}]}], ",", 
     RowBox[{"(", 
      RowBox[{"x", "+", 
       RowBox[{"x", "/", "z"}], "+", "1"}], ")"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"py", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"y", "+", 
        RowBox[{"y", "/", "x"}], "+", "1"}], ")"}], ",", 
      RowBox[{"1", "-", 
       RowBox[{"1", "/", "y"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"y", "+", 
         RowBox[{"2", "/", "z"}]}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"symprod", "[", 
    RowBox[{"Fpx", ",", "px"}], "]"}], ",", 
   RowBox[{"symprod", "[", 
    RowBox[{"Fpy", ",", "px"}], "]"}], ",", 
   RowBox[{"symprod", "[", 
    RowBox[{"Fpz", ",", "px"}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.8532897675459347`*^9, 3.8532898024294853`*^9}, {
   3.8533767411309566`*^9, 3.8533767732284822`*^9}, {3.853376810118968*^9, 
   3.8533768345970397`*^9}, {3.8533768776706257`*^9, 
   3.8533768790808945`*^9}, {3.8533781231351643`*^9, 3.8533781466687336`*^9}, 
   3.8535355543070416`*^9},
 CellLabel->
  "In[730]:=",ExpressionUUID->"f4157983-2e77-4d36-bbc2-71be1771fd07"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8533768349530296`*^9, 3.8533781469865093`*^9, 
  3.8533783791160984`*^9, 3.853378421679629*^9, 3.853378613630968*^9, 
  3.853536182318904*^9, 3.8535363049069543`*^9, 3.853536389705574*^9, 
  3.853542578501972*^9},
 CellLabel->
  "Out[733]=",ExpressionUUID->"2d372863-9b6b-4096-95c1-0d8ab5bdc100"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"symprod", "[", 
     RowBox[{"Fpx", ",", "Bpx"}], "]"}], ",", 
    RowBox[{"symprod", "[", 
     RowBox[{"Fpy", ",", "Bpx"}], "]"}], ",", 
    RowBox[{"symprod", "[", 
     RowBox[{"Fpz", ",", "Bpx"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8533782897681665`*^9, 3.8533782943310966`*^9}, {
  3.8535425345209503`*^9, 3.8535425353319607`*^9}, {3.853542590843789*^9, 
  3.853542591032029*^9}},
 CellLabel->
  "In[734]:=",ExpressionUUID->"acd7eb0d-1908-4760-ab74-6557dac8da70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", "-", 
    FractionBox["4", 
     RowBox[{"x", " ", "y", " ", "z"}]]}], ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.853378294994771*^9, 3.8533783791360936`*^9, 
  3.853378421698635*^9, 3.853378613652973*^9, 3.853536182397902*^9, 
  3.853536304931957*^9, 3.8535363897335773`*^9, 3.8535425445174756`*^9, 
  3.853542593390774*^9},
 CellLabel->
  "Out[734]=",ExpressionUUID->"286991c9-8720-4433-8245-6c8e16fb3764"]
}, Open  ]],

Cell[TextData[{
 "which is ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{"2", ",", "0", ",", "0"}], "}"}]],
  CellChangeTimes->{3.853378294994771*^9, 3.8533783791360936`*^9, 
   3.853378421698635*^9, 3.853378613652973*^9},ExpressionUUID->
  "a07abd0d-8d32-428d-ba65-13fa73765f51"],
 " in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "4"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "736e1f55-adde-4226-9123-463c5cf84a61"]
}], "Text",
 CellChangeTimes->{{3.8535356616556525`*^9, 
  3.8535356790525727`*^9}},ExpressionUUID->"634928c6-61d6-48a1-9949-\
e3da50b2be05"]
}, Open  ]],

Cell[CellGroupData[{

Cell["exchange statistics of surface anyon via a T shape process", \
"Subsection",
 CellChangeTimes->{{3.852840794994466*^9, 3.852840804069358*^9}, {
  3.8535364865422926`*^9, 3.8535364966866875`*^9}, {3.853542443033807*^9, 
  3.853542443625106*^9}, {3.853542475679737*^9, 
  3.8535424764924517`*^9}},ExpressionUUID->"43e8f6d0-b85c-4f39-8f09-\
5c3b6345f818"],

Cell["movers px (py) create a charge at x (y) and anticharge and 1", "Text",
 CellChangeTimes->{{3.8528405984879665`*^9, 3.8528406477553935`*^9}, 
   3.8533784709865646`*^9, {3.8533786332220383`*^9, 
   3.853378653483353*^9}},ExpressionUUID->"8c9ca634-ecf2-4a7c-a671-\
6cc4e2c59f98"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"px", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "x"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        RowBox[{"2", "/", "y"}]}], ")"}]}], ",", 
     RowBox[{"(", 
      RowBox[{"x", "+", 
       RowBox[{"x", "/", "z"}], "+", "1"}], ")"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"py", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"y", "+", 
        RowBox[{"y", "/", "x"}], "+", "1"}], ")"}], ",", 
      RowBox[{"1", "-", 
       RowBox[{"1", "/", "y"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"y", "+", 
         RowBox[{"2", "/", "z"}]}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "^", 
       RowBox[{"-", "6"}]}], "+", 
      RowBox[{"x", "^", 
       RowBox[{"-", "5"}]}], "+", 
      RowBox[{"x", "^", 
       RowBox[{"-", "4"}]}], "+", 
      RowBox[{"x", "^", 
       RowBox[{"-", "3"}]}], "+", 
      RowBox[{"x", "^", 
       RowBox[{"-", "2"}]}], "+", 
      RowBox[{"x", "^", 
       RowBox[{"-", "1"}]}]}], ")"}], "px"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"y", "^", 
       RowBox[{"-", "6"}]}], "+", 
      RowBox[{"y", "^", 
       RowBox[{"-", "5"}]}], "+", 
      RowBox[{"y", "^", 
       RowBox[{"-", "4"}]}], "+", 
      RowBox[{"y", "^", 
       RowBox[{"-", "3"}]}], "+", 
      RowBox[{"y", "^", 
       RowBox[{"-", "2"}]}], "+", 
      RowBox[{"y", "^", 
       RowBox[{"-", "1"}]}]}], ")"}], "py"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"x", "^", "3"}], "+", 
       RowBox[{"x", "^", "4"}], "+", 
       RowBox[{"x", "^", "5"}]}], ")"}]}], "px"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symprod", "[", 
   RowBox[{"a", ",", "c"}], "]"}], "+", 
  RowBox[{"symprod", "[", 
   RowBox[{"c", ",", "b"}], "]"}], "+", 
  RowBox[{"symprod", "[", 
   RowBox[{"b", ",", "a"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8528407297597933`*^9, 3.8528407478668747`*^9}, {
   3.852840779295181*^9, 3.8528408963209896`*^9}, {3.852840963458373*^9, 
   3.852841003021525*^9}, {3.8528410590553555`*^9, 3.852841098334622*^9}, {
   3.85284128764561*^9, 3.85284128772288*^9}, {3.8532877015727053`*^9, 
   3.853287724233715*^9}, {3.8533753237293262`*^9, 3.853375329680386*^9}, {
   3.8533754913776827`*^9, 3.8533755032887354`*^9}, {3.8533775572048173`*^9, 
   3.8533775757407637`*^9}, {3.853377816473946*^9, 3.853377849053635*^9}, {
   3.8533780410482707`*^9, 3.8533780419745617`*^9}, {3.8533812424643235`*^9, 
   3.8533812863639975`*^9}, 3.8533876032196226`*^9},
 CellLabel->
  "In[602]:=",ExpressionUUID->"c64f010e-1068-492f-aa5f-a1f0db898465"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3"}], "-", 
  FractionBox["4", 
   SuperscriptBox["x", "6"]], "-", 
  FractionBox["8", 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox["8", 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox["8", 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox["8", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["8", "x"], "+", 
  RowBox[{"2", " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "5"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "7"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "8"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "9"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "10"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "11"]}], "-", 
  SuperscriptBox["x", "12"], "-", 
  FractionBox["1", 
   SuperscriptBox["y", "6"]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "6"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "6"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "6"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "6"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "6"]}]], "-", 
  FractionBox["2", 
   RowBox[{"x", " ", 
    SuperscriptBox["y", "6"]}]], "-", 
  FractionBox["4", 
   SuperscriptBox["y", "5"]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "5"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "5"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "5"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "5"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "5"]}]], "-", 
  FractionBox["6", 
   RowBox[{"x", " ", 
    SuperscriptBox["y", "5"]}]], "-", 
  FractionBox["4", 
   SuperscriptBox["y", "4"]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "4"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "4"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "4"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "4"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}]], "-", 
  FractionBox["6", 
   RowBox[{"x", " ", 
    SuperscriptBox["y", "4"]}]], "-", 
  FractionBox["4", 
   SuperscriptBox["y", "3"]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "3"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "3"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "3"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "3"]}]], "-", 
  FractionBox["6", 
   RowBox[{"x", " ", 
    SuperscriptBox["y", "3"]}]], "-", 
  FractionBox["4", 
   SuperscriptBox["y", "2"]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox["6", 
   RowBox[{"x", " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox["4", "y"], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["x", "6"], " ", "y"}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "5"], " ", "y"}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "4"], " ", "y"}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "3"], " ", "y"}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", "y"}]], "-", 
  FractionBox["6", 
   RowBox[{"x", " ", "y"}]], "-", 
  RowBox[{"2", " ", "y"}], "-", 
  FractionBox[
   RowBox[{"4", " ", "y"}], 
   SuperscriptBox["x", "6"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "y"}], 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "y"}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "y"}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "y"}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "y"}], "x"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["y", "2"]}], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["x", "6"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "2"]}], "x"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["y", "3"]}], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["y", "3"]}], 
   SuperscriptBox["x", "6"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "3"]}], 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "3"]}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "3"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "3"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "3"]}], "x"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["y", "4"]}], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["y", "4"]}], 
   SuperscriptBox["x", "6"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "4"]}], 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "4"]}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "4"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "4"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "4"]}], "x"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["y", "5"]}], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["y", "5"]}], 
   SuperscriptBox["x", "6"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "5"]}], 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "5"]}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "5"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "5"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["y", "5"]}], "x"], "-", 
  SuperscriptBox["y", "6"], "-", 
  FractionBox[
   SuperscriptBox["y", "6"], 
   SuperscriptBox["x", "6"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["y", "6"]}], 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["y", "6"]}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["y", "6"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["y", "6"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["y", "6"]}], "x"]}]], "Output",
 CellChangeTimes->{{3.8533780364832163`*^9, 3.8533780428824205`*^9}, 
   3.853378379051098*^9, 3.8533784216218615`*^9, 3.853378613565979*^9, {
   3.8533812608616343`*^9, 3.8533812872352843`*^9}, {3.853387605069954*^9, 
   3.8533876178825283`*^9}, 3.853532700277937*^9, 3.853536182523638*^9, 
   3.8535363050039062`*^9, 3.8535363897933493`*^9},
 CellLabel->
  "Out[607]=",ExpressionUUID->"098567ed-f6d9-4b5d-9a22-065fd28893c4"]
}, Open  ]],

Cell["\<\
coefficient of 1 in the output is 1 (mod 4) which corresponds to a phase of \
exp (i2\[Pi]/4)\
\>", "Text",
 CellChangeTimes->{{3.853289851833683*^9, 3.85328987526656*^9}, {
   3.8533783480832844`*^9, 3.8533783509317255`*^9}, 3.8533786058780937`*^9, {
   3.853504696697397*^9, 
   3.853504698860194*^9}},ExpressionUUID->"a54f69da-e561-4288-bca0-\
a9e991efe653"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", 
    RowBox[{"2", "N"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8cf5fa21-6486-4c0f-930a-5d28980a2f3c"],
 " Walker Wang model"
}], "Chapter",
 CellChangeTimes->{{3.853293661904227*^9, 3.8532936667370386`*^9}, {
  3.85350460639415*^9, 3.853504606957222*^9}, {3.8535325737422295`*^9, 
  3.85353257406479*^9}},ExpressionUUID->"cfa0e354-f39a-40c2-ba4a-\
4972debce96e"],

Cell[CellGroupData[{

Cell["commutation relations", "Subsection",
 CellChangeTimes->{{3.8532877829651794`*^9, 
  3.8532877928004513`*^9}},ExpressionUUID->"3be2a501-2153-4171-b357-\
301e687394da"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bpx", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"1", "-", "z"}], ",", 
     RowBox[{"y", "-", "1"}], ",", 
     RowBox[{
      RowBox[{"m", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"y", " ", "z"}], "+", "y", "+", "1"}], ")"}]}], "-", 
      RowBox[{"y", " ", "z"}], "-", 
      RowBox[{"m", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"y", " ", "z"}], "+", "y", "+", "1"}], "x"], ")"}]}], "-", 
      FractionBox["1", "x"]}], ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"y", " ", "z"}], "+", "y", "-", 
        FractionBox["1", "y"], "-", "z"}], ")"}]}], ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"y", " ", "z"}], "+", "1", "-", 
        FractionBox[
         RowBox[{"y", "+", "1"}], "z"]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bpy", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z", "-", "1"}], ",", "0", ",", 
     RowBox[{"1", "-", "x"}], ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", " ", "x"}], "+", "1", "-", 
        FractionBox[
         RowBox[{"z", "+", "1"}], "x"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"m", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", " ", "x"}], "+", "z", "+", "1"}], ")"}]}], "-", 
      RowBox[{"z", " ", "x"}], "-", 
      RowBox[{"m", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"z", " ", "x"}], "+", "z", "+", "1"}], "y"], ")"}]}], "-", 
      FractionBox["1", "y"]}], ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", " ", "x"}], "+", "z", "-", 
        FractionBox["1", "z"], "-", "x"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bpz", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", "y"}], ",", 
     RowBox[{"x", "-", "1"}], ",", "0", ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", " ", "y"}], "+", "x", "-", 
        FractionBox["1", "x"], "-", "y"}], ")"}]}], ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", " ", "y"}], "+", "1", "-", 
        FractionBox[
         RowBox[{"x", "+", "1"}], "y"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"m", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", "y"}], "+", "x", "+", "1"}], ")"}]}], "-", 
      RowBox[{"x", " ", "y"}], "-", 
      RowBox[{"m", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"x", " ", "y"}], "+", "x", "+", "1"}], "z"], ")"}]}], "-", 
      FractionBox["1", "z"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"px", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"1", "/", "x"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "m"}], 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        RowBox[{"2", "/", "y"}]}], ")"}]}], ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        RowBox[{"x", "/", "z"}], "+", "1"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"py", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", 
      RowBox[{"m", 
       RowBox[{"(", 
        RowBox[{"y", "+", 
         RowBox[{"y", "/", "x"}], "+", "1"}], ")"}]}], ",", 
      RowBox[{"m", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"1", "/", "y"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", "m"}], 
       RowBox[{"(", 
        RowBox[{"y", "+", 
         RowBox[{"2", "/", "z"}]}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lam", "=", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{
        RowBox[{"Length", "[", "Bpx", "]"}], "/", "2"}], "]"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"symprod", "[", 
     RowBox[{"Bpx", ",", "Bpx"}], "]"}], ",", 
    RowBox[{"symprod", "[", 
     RowBox[{"Bpx", ",", "Bpy"}], "]"}], ",", 
    RowBox[{"symprod", "[", 
     RowBox[{"Bpx", ",", "Bpz"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N", "*", 
   RowBox[{"symprod", "[", 
    RowBox[{"Bpx", ",", "px"}], "]"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8532877961296606`*^9, 3.85328801139898*^9}, {
   3.853288072769618*^9, 3.853288137882698*^9}, {3.853288168854424*^9, 
   3.853288183067635*^9}, {3.853288255500318*^9, 3.853288355868046*^9}, {
   3.853288444422074*^9, 3.8532884651601562`*^9}, {3.85328856887639*^9, 
   3.8532886034838333`*^9}, {3.853288972252259*^9, 3.8532890517648935`*^9}, {
   3.8532891042714415`*^9, 3.853289169811237*^9}, {3.8532897407734585`*^9, 
   3.853289757367962*^9}, {3.8533766830661497`*^9, 3.8533767326483097`*^9}, {
   3.8533768478501453`*^9, 3.853376883866502*^9}, {3.853376959838611*^9, 
   3.853377001166446*^9}, 3.853377055829219*^9, {3.853378055795863*^9, 
   3.8533781045206203`*^9}, {3.853378197609397*^9, 3.8533782639443645`*^9}, {
   3.8535328843643246`*^9, 3.853533121475066*^9}},
 CellLabel->
  "In[608]:=",ExpressionUUID->"fe7092b9-382d-4cdd-8283-af4d62fd7a38"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8532881626238356`*^9, 3.8532881833774223`*^9}, {
   3.853288275650319*^9, 3.853288353204399*^9}, {3.853288444971794*^9, 
   3.8532884659900045`*^9}, 3.8532885734030757`*^9, 3.853288604445129*^9, 
   3.8532889848372316`*^9, 3.8532891712116756`*^9, {3.8532897441878047`*^9, 
   3.8532897582325583`*^9}, 3.8533767336545033`*^9, 3.8533767926537*^9, {
   3.853376870519331*^9, 3.853376884374821*^9}, {3.8533769495071187`*^9, 
   3.8533770015515084`*^9}, 3.85337706227896*^9, {3.853378077162764*^9, 
   3.8533781130949016`*^9}, {3.8533782062224407`*^9, 3.8533782292408237`*^9}, 
   3.853378264298523*^9, 3.8533783790920925`*^9, 3.8533784216566324`*^9, 
   3.853378613594968*^9, 3.8535331239459677`*^9, 3.8535332065602093`*^9, 
   3.853533267807534*^9, 3.853536182568647*^9, 3.8535363050279694`*^9, 
   3.853536389813339*^9},
 CellLabel->
  "Out[614]=",ExpressionUUID->"e5679c00-23ae-4684-a3c9-d6f5aa5f38d5"],

Cell[BoxData[
 FractionBox[
  RowBox[{"N", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m", "+", 
     RowBox[{"x", " ", "y", " ", "z"}], "-", 
     RowBox[{"2", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "y"}], ")"}], " ", "z"}], "+", 
     RowBox[{"m", " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "y"}], ")"}], " ", "z"}]}], ")"}]}]}], 
    ")"}]}], 
  RowBox[{"y", " ", "z"}]]], "Output",
 CellChangeTimes->{{3.8532881626238356`*^9, 3.8532881833774223`*^9}, {
   3.853288275650319*^9, 3.853288353204399*^9}, {3.853288444971794*^9, 
   3.8532884659900045`*^9}, 3.8532885734030757`*^9, 3.853288604445129*^9, 
   3.8532889848372316`*^9, 3.8532891712116756`*^9, {3.8532897441878047`*^9, 
   3.8532897582325583`*^9}, 3.8533767336545033`*^9, 3.8533767926537*^9, {
   3.853376870519331*^9, 3.853376884374821*^9}, {3.8533769495071187`*^9, 
   3.8533770015515084`*^9}, 3.85337706227896*^9, {3.853378077162764*^9, 
   3.8533781130949016`*^9}, {3.8533782062224407`*^9, 3.8533782292408237`*^9}, 
   3.853378264298523*^9, 3.8533783790920925`*^9, 3.8533784216566324`*^9, 
   3.853378613594968*^9, 3.8535331239459677`*^9, 3.8535332065602093`*^9, 
   3.853533267807534*^9, 3.853536182568647*^9, 3.8535363050279694`*^9, 
   3.853536389817339*^9},
 CellLabel->
  "Out[615]=",ExpressionUUID->"9d03472e-6872-4f08-a601-6eb7a2ab3d10"]
}, Open  ]],

Cell[TextData[{
 "the above output ",
 Cell[BoxData[
  FractionBox[
   RowBox[{"N", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m", "+", 
      RowBox[{"x", " ", "y", " ", "z"}], "-", 
      RowBox[{"2", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], " ", "z"}], "+", 
      RowBox[{"m", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "y"}], ")"}], " ", "z"}]}], ")"}]}]}], 
     ")"}]}], 
   RowBox[{"y", " ", "z"}]]],
  CellChangeTimes->{{3.8532881626238356`*^9, 3.8532881833774223`*^9}, {
    3.853288275650319*^9, 3.853288353204399*^9}, {3.853288444971794*^9, 
    3.8532884659900045`*^9}, 3.8532885734030757`*^9, 3.853288604445129*^9, 
    3.8532889848372316`*^9, 3.8532891712116756`*^9, {3.8532897441878047`*^9, 
    3.8532897582325583`*^9}, 3.8533767336545033`*^9, 3.8533767926537*^9, {
    3.853376870519331*^9, 3.853376884374821*^9}, {3.8533769495071187`*^9, 
    3.8533770015515084`*^9}, 3.85337706227896*^9, {3.853378077162764*^9, 
    3.8533781130949016`*^9}, {3.8533782062224407`*^9, 3.8533782292408237`*^9},
     3.853378264298523*^9, 3.8533783790920925`*^9, 3.8533784216566324`*^9, 
    3.853378613594968*^9, 3.8535331239459677`*^9, 3.8535332065602093`*^9, 
    3.8535332678115263`*^9},ExpressionUUID->
  "7a2f0e12-4a4d-4fe6-91c9-624435468fed"],
 "  can be written as ",
 Cell[BoxData[
  FractionBox[
   RowBox[{"N", " ", "*", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "m"}], ")"}], "x", " ", "y", " ", "z"}], "-", 
      RowBox[{"2", "m", " ", "z"}], "-", 
      RowBox[{"2", "m", " ", "y", " ", "z"}], "+", 
      RowBox[{"2", "m", " ", "x"}], " ", "+", 
      RowBox[{"2", "m", " ", "x", " ", "z"}]}], ")"}]}], 
   RowBox[{"y", " ", "z"}]]],
  CellChangeTimes->{{3.8535338731422615`*^9, 3.853533878547488*^9}, {
   3.8535340023010054`*^9, 3.8535340075563784`*^9}},ExpressionUUID->
  "9f1e2aa6-26e6-4a78-a69e-ed08e4d80d93"],
 ". Since m is odd, 1+m and 1-m are even and hence we get a factor of 2N in \
the result which is 0 in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", 
    RowBox[{"2", "N"}]], TraditionalForm]],ExpressionUUID->
  "78be9bd8-cf63-48be-9eb9-2db25c12ce1c"]
}], "Text",
 CellChangeTimes->{{3.8535340346935544`*^9, 3.853534055817543*^9}, {
  3.853534909049244*^9, 3.8535349155554304`*^9}, {3.8535426643324957`*^9, 
  3.853542676764398*^9}},ExpressionUUID->"26fdf032-0c4e-469b-aafa-\
1c5e17730a5c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Fpx", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y", " ", "z"}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "m"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", " ", "y", " ", "z"}], "-", 
        RowBox[{"y", " ", "z"}]}], ")"}]}], ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", " ", "z"}], "+", 
        RowBox[{"y", " ", "z"}], "+", "z"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "m"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "x", " ", "y", " ", "z"}], "+", "y"}], ")"}]}]}], 
    "}"}]}], ";", 
  RowBox[{"Fpy", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"z", " ", "x"}], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "m"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "y", " ", "z", " ", "x"}], "+", "z"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "m"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"y", " ", "z", " ", "x"}], "-", 
        RowBox[{"z", " ", "x"}]}], ")"}]}], ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"y", " ", "x"}], "+", 
        RowBox[{"z", " ", "x"}], "+", "x"}], ")"}]}]}], "}"}]}], ";", 
  RowBox[{"Fpz", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"x", " ", "y"}], ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", " ", "y"}], "+", 
        RowBox[{"x", " ", "y"}], "+", "y"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "m"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "z", " ", "x", " ", "y"}], "+", "x"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "m"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", " ", "x", " ", "y"}], "-", 
        RowBox[{"x", " ", "y"}]}], ")"}]}]}], "}"}]}], ";", 
  RowBox[{"px", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"1", "/", "x"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "m"}], 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        RowBox[{"2", "/", "y"}]}], ")"}]}], ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        RowBox[{"x", "/", "z"}], "+", "1"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"py", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", 
      RowBox[{"m", 
       RowBox[{"(", 
        RowBox[{"y", "+", 
         RowBox[{"y", "/", "x"}], "+", "1"}], ")"}]}], ",", 
      RowBox[{"m", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"1", "/", "y"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", "m"}], 
       RowBox[{"(", 
        RowBox[{"y", "+", 
         RowBox[{"2", "/", "z"}]}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"symprod", "[", 
    RowBox[{"Fpx", ",", "px"}], "]"}], ",", 
   RowBox[{"symprod", "[", 
    RowBox[{"Fpy", ",", "px"}], "]"}], ",", 
   RowBox[{"symprod", "[", 
    RowBox[{"Fpz", ",", "px"}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.8532897675459347`*^9, 3.8532898024294853`*^9}, {
   3.8533767411309566`*^9, 3.8533767732284822`*^9}, {3.853376810118968*^9, 
   3.8533768345970397`*^9}, {3.8533768776706257`*^9, 
   3.8533768790808945`*^9}, {3.8533781231351643`*^9, 3.8533781466687336`*^9}, 
   3.8535331012933187`*^9, {3.8535347846056395`*^9, 3.853534804068595*^9}, 
   3.853534919405205*^9},
 CellLabel->
  "In[617]:=",ExpressionUUID->"2ad899b2-460c-4ebd-8d33-149f3216a0a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8533768349530296`*^9, 3.8533781469865093`*^9, 
  3.8533783791160984`*^9, 3.853378421679629*^9, 3.853378613630968*^9, 
  3.853534804955944*^9, 3.8535349252488303`*^9, 3.853536182625646*^9, 
  3.8535363050849533`*^9, 3.8535363898673368`*^9},
 CellLabel->
  "Out[619]=",ExpressionUUID->"2ae8a1d3-d292-4f07-b215-a703cc317a40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"symprod", "[", 
    RowBox[{"Bpx", ",", "Fpx"}], "]"}], ",", 
   RowBox[{"symprod", "[", 
    RowBox[{"Bpx", ",", "Fpy"}], "]"}], ",", 
   RowBox[{"symprod", "[", 
    RowBox[{"Bpx", ",", "Fpz"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8533782897681665`*^9, 3.8533782943310966`*^9}, {
   3.8535348424340105`*^9, 3.8535348552361083`*^9}, 3.853534929014431*^9},
 CellLabel->
  "In[620]:=",ExpressionUUID->"391b3729-d31f-4548-accf-758548f43d70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", 
    RowBox[{"3", " ", "m"}], "+", 
    RowBox[{"x", " ", "y", " ", "z"}], "+", 
    RowBox[{"3", " ", "m", " ", "x", " ", "y", " ", "z"}]}], ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.853378294994771*^9, 3.8533783791360936`*^9, 
  3.853378421698635*^9, 3.853378613652973*^9, 3.8535348086515512`*^9, 
  3.8535348556171913`*^9, 3.8535349300044093`*^9, 3.8535361826436367`*^9, 
  3.8535363051168976`*^9, 3.853536389891347*^9},
 CellLabel->
  "Out[620]=",ExpressionUUID->"0404368b-e2eb-458d-a2e3-abf7e562cc70"]
}, Open  ]],

Cell[TextData[{
 "which is ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{"2", ",", "0", ",", "0"}], "}"}]],
  CellChangeTimes->{3.853378294994771*^9, 3.8533783791360936`*^9, 
   3.853378421698635*^9, 3.853378613652973*^9},ExpressionUUID->
  "a56a979c-71e6-4cbe-930b-32df5388a9c1"],
 " for 3m=-1"
}], "Text",
 CellChangeTimes->{{3.853534870036643*^9, 3.853534881155557*^9}, {
  3.8535426970015764`*^9, 
  3.8535427024918995`*^9}},ExpressionUUID->"831f7032-ea73-4e48-8fc7-\
f71fab333306"]
}, Open  ]],

Cell[CellGroupData[{

Cell["exchange statistics of surface anyon via a T shape process", \
"Subsection",
 CellChangeTimes->{{3.853532820158311*^9, 3.8535328218372135`*^9}, {
  3.8535360576115713`*^9, 
  3.8535360625453043`*^9}},ExpressionUUID->"f39d40a4-e46e-471d-95ae-\
3b7c98cf01d9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"px", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"1", "/", "x"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "m"}], 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        RowBox[{"2", "/", "y"}]}], ")"}]}], ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        RowBox[{"x", "/", "z"}], "+", "1"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"py", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{"y", "+", 
        RowBox[{"y", "/", "x"}], "+", "1"}], ")"}]}], ",", 
     RowBox[{"m", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"1", "/", "y"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "m"}], 
      RowBox[{"(", 
       RowBox[{"y", "+", 
        RowBox[{"2", "/", "z"}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "^", 
       RowBox[{"-", "6"}]}], "+", 
      RowBox[{"x", "^", 
       RowBox[{"-", "5"}]}], "+", 
      RowBox[{"x", "^", 
       RowBox[{"-", "4"}]}], "+", 
      RowBox[{"x", "^", 
       RowBox[{"-", "3"}]}], "+", 
      RowBox[{"x", "^", 
       RowBox[{"-", "2"}]}], "+", 
      RowBox[{"x", "^", 
       RowBox[{"-", "1"}]}]}], ")"}], "px"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"y", "^", 
       RowBox[{"-", "6"}]}], "+", 
      RowBox[{"y", "^", 
       RowBox[{"-", "5"}]}], "+", 
      RowBox[{"y", "^", 
       RowBox[{"-", "4"}]}], "+", 
      RowBox[{"y", "^", 
       RowBox[{"-", "3"}]}], "+", 
      RowBox[{"y", "^", 
       RowBox[{"-", "2"}]}], "+", 
      RowBox[{"y", "^", 
       RowBox[{"-", "1"}]}]}], ")"}], "py"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"x", "^", "3"}], "+", 
       RowBox[{"x", "^", "4"}], "+", 
       RowBox[{"x", "^", "5"}]}], ")"}]}], "px"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symprod", "[", 
   RowBox[{"a", ",", "c"}], "]"}], "+", 
  RowBox[{"symprod", "[", 
   RowBox[{"c", ",", "b"}], "]"}], "+", 
  RowBox[{"symprod", "[", 
   RowBox[{"b", ",", "a"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.853504620879502*^9, 3.8535046517226515`*^9}},
 CellLabel->
  "In[621]:=",ExpressionUUID->"67fd4dd7-f0d7-4468-9a6a-e73bc12cc010"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "3"}], " ", "m"}], "-", 
  FractionBox[
   RowBox[{"4", " ", "m"}], 
   SuperscriptBox["x", "6"]], "-", 
  FractionBox[
   RowBox[{"8", " ", "m"}], 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox[
   RowBox[{"8", " ", "m"}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{"8", " ", "m"}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"8", " ", "m"}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"8", " ", "m"}], "x"], "+", 
  RowBox[{"2", " ", "m", " ", "x"}], "+", 
  RowBox[{"2", " ", "m", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"2", " ", "m", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"2", " ", "m", " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{"2", " ", "m", " ", 
   SuperscriptBox["x", "5"]}], "-", 
  RowBox[{"2", " ", "m", " ", 
   SuperscriptBox["x", "7"]}], "-", 
  RowBox[{"2", " ", "m", " ", 
   SuperscriptBox["x", "8"]}], "-", 
  RowBox[{"2", " ", "m", " ", 
   SuperscriptBox["x", "9"]}], "-", 
  RowBox[{"2", " ", "m", " ", 
   SuperscriptBox["x", "10"]}], "-", 
  RowBox[{"2", " ", "m", " ", 
   SuperscriptBox["x", "11"]}], "-", 
  RowBox[{"m", " ", 
   SuperscriptBox["x", "12"]}], "-", 
  FractionBox["m", 
   SuperscriptBox["y", "6"]], "-", 
  FractionBox["m", 
   RowBox[{
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "6"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "6"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "6"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "6"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "6"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "m"}], 
   RowBox[{"x", " ", 
    SuperscriptBox["y", "6"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "m"}], 
   SuperscriptBox["y", "5"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "5"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "5"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "5"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "5"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "5"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{"x", " ", 
    SuperscriptBox["y", "5"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "m"}], 
   SuperscriptBox["y", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "4"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "4"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "4"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "4"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "4"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{"x", " ", 
    SuperscriptBox["y", "4"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "m"}], 
   SuperscriptBox["y", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "3"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "3"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "3"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "3"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "3"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{"x", " ", 
    SuperscriptBox["y", "3"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "m"}], 
   SuperscriptBox["y", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{"x", " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "m"}], "y"], "-", 
  FractionBox[
   RowBox[{"2", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "6"], " ", "y"}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "5"], " ", "y"}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "4"], " ", "y"}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "3"], " ", "y"}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{
    SuperscriptBox["x", "2"], " ", "y"}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m"}], 
   RowBox[{"x", " ", "y"}]], "-", 
  RowBox[{"2", " ", "m", " ", "y"}], "-", 
  FractionBox[
   RowBox[{"4", " ", "m", " ", "y"}], 
   SuperscriptBox["x", "6"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", "y"}], 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", "y"}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", "y"}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", "y"}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", "y"}], "x"], "-", 
  RowBox[{"2", " ", "m", " ", 
   SuperscriptBox["y", "2"]}], "-", 
  FractionBox[
   RowBox[{"4", " ", "m", " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["x", "6"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "2"]}], "x"], "-", 
  RowBox[{"2", " ", "m", " ", 
   SuperscriptBox["y", "3"]}], "-", 
  FractionBox[
   RowBox[{"4", " ", "m", " ", 
    SuperscriptBox["y", "3"]}], 
   SuperscriptBox["x", "6"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "3"]}], 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "3"]}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "3"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "3"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "3"]}], "x"], "-", 
  RowBox[{"2", " ", "m", " ", 
   SuperscriptBox["y", "4"]}], "-", 
  FractionBox[
   RowBox[{"4", " ", "m", " ", 
    SuperscriptBox["y", "4"]}], 
   SuperscriptBox["x", "6"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "4"]}], 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "4"]}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "4"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "4"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "4"]}], "x"], "-", 
  RowBox[{"2", " ", "m", " ", 
   SuperscriptBox["y", "5"]}], "-", 
  FractionBox[
   RowBox[{"4", " ", "m", " ", 
    SuperscriptBox["y", "5"]}], 
   SuperscriptBox["x", "6"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "5"]}], 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "5"]}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "5"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "5"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"6", " ", "m", " ", 
    SuperscriptBox["y", "5"]}], "x"], "-", 
  RowBox[{"m", " ", 
   SuperscriptBox["y", "6"]}], "-", 
  FractionBox[
   RowBox[{"m", " ", 
    SuperscriptBox["y", "6"]}], 
   SuperscriptBox["x", "6"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "m", " ", 
    SuperscriptBox["y", "6"]}], 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "m", " ", 
    SuperscriptBox["y", "6"]}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "m", " ", 
    SuperscriptBox["y", "6"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "m", " ", 
    SuperscriptBox["y", "6"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "m", " ", 
    SuperscriptBox["y", "6"]}], "x"]}]], "Output",
 CellChangeTimes->{3.8535046523410287`*^9, 3.8535361826696625`*^9, 
  3.8535363051559925`*^9, 3.8535363899243393`*^9},
 CellLabel->
  "Out[626]=",ExpressionUUID->"8f20df43-7c48-477f-9a3e-5c3d52eb7fbc"]
}, Open  ]],

Cell["\<\
for 3m=-1, coefficient of 1 in the output is 1 which corresponds to a phase \
of exp (i2\[Pi]/(2N))\
\>", "Text",
 CellChangeTimes->{{3.8535049196102266`*^9, 3.8535049278311043`*^9}, {
  3.853542278158442*^9, 3.8535422790868053`*^9}, {3.853542483089785*^9, 
  3.853542486526498*^9}},ExpressionUUID->"624994a5-6006-4532-a48a-\
ffcda94802b8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3-fermion Walker Wang QCA (that squares to identity)", "Chapter",
 CellChangeTimes->{{3.8532866585751905`*^9, 3.853286661083334*^9}, {
  3.853287746877618*^9, 3.8532877589614897`*^9}, {3.8532928049235954`*^9, 
  3.85329280737953*^9}},ExpressionUUID->"5cb8ee7e-b725-4a36-ad9f-\
004d49e457fe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"symplecticMatrix", "[", "n_", "]"}], ":=", 
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{"IdentityMatrix", "[", "n", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pmod2", "[", "x_", "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"PolynomialMod", "[", 
    RowBox[{"x", ",", "2"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symprod2", "[", 
   RowBox[{"v_", ",", "w_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"dagger", "[", "v", "]"}], ".", 
     RowBox[{"symplecticMatrix", "[", 
      RowBox[{
       RowBox[{"Length", "[", "w", "]"}], "/", "2"}], "]"}], ".", "w"}], "//",
     "pmod2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Augment", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "A", "]"}], ",", 
      RowBox[{"Transpose", "[", "B", "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8535362832750983`*^9, 3.8535362872678843`*^9}},
 CellLabel->
  "In[627]:=",ExpressionUUID->"a8683133-8a4e-4531-a551-8349acf1450a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Define", " ", "two", " ", "type", " ", "of", " ", "fermion", " ", 
     "hopping", " ", "operators", " ", "Utilde", " ", "and", " ", "U"}], ",", 
    " ", 
    RowBox[{"which", " ", "commute"}]}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.853290135590296*^9, 3.85329015203086*^9}, 
   3.853532786122903*^9},
 CellLabel->
  "In[631]:=",ExpressionUUID->"911a91f5-b7b1-471e-a828-c335f097e29c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Utilde", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "y", "1", "0", "0", "0"},
       {"x", "0", 
        RowBox[{"1", "/", "y"}], "0", "0", "0"},
       {
        RowBox[{"x", "/", "z"}], 
        RowBox[{"1", "/", "z"}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "y", "1"},
       {"0", "0", "0", "x", "0", 
        RowBox[{"1", "/", "y"}]},
       {"0", "0", "0", 
        RowBox[{"x", "/", "z"}], 
        RowBox[{"1", "/", "z"}], "0"},
       {"1", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"1", "/", "x"}], 
        RowBox[{"z", "/", "x"}], "0", "0", "0"},
       {
        RowBox[{"1", "/", "y"}], "0", "z", "0", "0", "0"},
       {"1", "y", "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"1", "/", "x"}], 
        RowBox[{"z", "/", "x"}]},
       {"0", "0", "0", 
        RowBox[{"1", "/", "y"}], "0", "z"},
       {"0", "0", "0", "1", "y", "0"},
       {"1", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.746371752811617*^9, 3.74637180279125*^9}, {
   3.782758339604176*^9, 3.782758340762985*^9}, {3.82876436037674*^9, 
   3.828764360566712*^9}, 3.829177232291314*^9, {3.8291780973911133`*^9, 
   3.829178117373496*^9}, {3.829178186021328*^9, 3.8291782380942593`*^9}, {
   3.829178277558117*^9, 3.8291782820347*^9}, {3.8291783176074543`*^9, 
   3.829178385141025*^9}, {3.82917842280265*^9, 3.8291784536579037`*^9}},
 CellLabel->
  "In[632]:=",ExpressionUUID->"f4c1b05b-36cd-4643-9efe-820b2c7bf855"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"symprod2", "[", 
   RowBox[{"Utilde", ",", "Utilde"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symprod2", "[", 
   RowBox[{"U", ",", "U"}], "]"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8291731491695957`*^9, 3.8291731713034763`*^9}, {
  3.8291764119772453`*^9, 3.829176414656354*^9}, {3.829176674354394*^9, 
  3.829176678661891*^9}, {3.8535363533063793`*^9, 3.853536355526375*^9}},
 CellLabel->
  "In[634]:=",ExpressionUUID->"867371fe-3ae4-4bc3-b86e-049641d3ab80"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
       FractionBox["1", "x"], "+", "y"}], 
      RowBox[{"1", "+", 
       FractionBox["z", "x"]}], "0", "0", "0"},
     {
      RowBox[{"x", "+", 
       FractionBox["1", "y"]}], "0", 
      RowBox[{
       FractionBox["1", "y"], "+", "z"}], "0", "0", "0"},
     {
      RowBox[{"1", "+", 
       FractionBox["x", "z"]}], 
      RowBox[{"y", "+", 
       FractionBox["1", "z"]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", "y"}], 
      RowBox[{"1", "+", 
       FractionBox["z", "x"]}]},
     {"0", "0", "0", 
      RowBox[{"x", "+", 
       FractionBox["1", "y"]}], "0", 
      RowBox[{
       FractionBox["1", "y"], "+", "z"}]},
     {"0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["x", "z"]}], 
      RowBox[{"y", "+", 
       FractionBox["1", "z"]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.829173156613955*^9, 3.829173171562621*^9}, 
   3.829173327357038*^9, {3.829175801859435*^9, 3.829175830704677*^9}, 
   3.829176417009501*^9, 3.8291766794349833`*^9, 3.829176949681815*^9, 
   3.829181054072548*^9, 3.853290027062975*^9, 3.853378379176092*^9, 
   3.8533784217346287`*^9, 3.853378613682968*^9, 3.853536182697646*^9, 
   3.853536305191683*^9, 3.853536356913113*^9, 3.8535363899563475`*^9},
 CellLabel->
  "Out[634]//MatrixForm=",ExpressionUUID->"0b386f0e-6d69-4211-bd43-\
816052126756"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
       FractionBox["1", "x"], "+", "y"}], 
      RowBox[{"1", "+", 
       FractionBox["z", "x"]}], "0", "0", "0"},
     {
      RowBox[{"x", "+", 
       FractionBox["1", "y"]}], "0", 
      RowBox[{
       FractionBox["1", "y"], "+", "z"}], "0", "0", "0"},
     {
      RowBox[{"1", "+", 
       FractionBox["x", "z"]}], 
      RowBox[{"y", "+", 
       FractionBox["1", "z"]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", "y"}], 
      RowBox[{"1", "+", 
       FractionBox["z", "x"]}]},
     {"0", "0", "0", 
      RowBox[{"x", "+", 
       FractionBox["1", "y"]}], "0", 
      RowBox[{
       FractionBox["1", "y"], "+", "z"}]},
     {"0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["x", "z"]}], 
      RowBox[{"y", "+", 
       FractionBox["1", "z"]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.829173156613955*^9, 3.829173171562621*^9}, 
   3.829173327357038*^9, {3.829175801859435*^9, 3.829175830704677*^9}, 
   3.829176417009501*^9, 3.8291766794349833`*^9, 3.829176949681815*^9, 
   3.829181054072548*^9, 3.853290027062975*^9, 3.853378379176092*^9, 
   3.8533784217346287`*^9, 3.853378613682968*^9, 3.853536182697646*^9, 
   3.853536305191683*^9, 3.853536356913113*^9, 3.8535363899623384`*^9},
 CellLabel->
  "Out[635]//MatrixForm=",ExpressionUUID->"1b5ef3b0-1d25-4912-ae94-\
597155f2abea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "separators", " ", 
    RowBox[{"(", "B", ")"}], " ", "are", " ", "a", " ", "product", " ", "of", 
    " ", "Z", " ", "and", " ", "a", " ", "closed", " ", "loop", " ", "of", 
    " ", 
    RowBox[{"Utilde", ".", " ", "U"}], " ", "are", " ", 
    RowBox[{"(", 
     RowBox[{"non", "-", "commuting"}], ")"}], " ", "flippers"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"B", "=", 
     RowBox[{
      RowBox[{
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"1", "0", "0", "0", "0", "0"},
           {"0", "1", "0", "0", "0", "0"},
           {"0", "0", "1", "0", "0", "0"},
           {"0", "0", "0", "1", "0", "0"},
           {"0", "0", "0", "0", "1", "0"},
           {"0", "0", "0", "0", "0", "1"},
           {"0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], " ", "+", " ", 
       RowBox[{"Utilde", ".", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"0", "0", "0", "0", 
             RowBox[{
              RowBox[{"1", "/", "x"}], 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"1", "/", "z"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"1", "/", "x"}], 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"1", "/", "y"}]}], ")"}]}]},
            {"0", "0", "0", 
             RowBox[{
              RowBox[{"1", "/", "y"}], 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"1", "/", "z"}]}], ")"}]}], "0", 
             RowBox[{
              RowBox[{"1", "/", "y"}], 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"1", "/", "x"}]}], ")"}]}]},
            {"0", "0", "0", 
             RowBox[{
              RowBox[{"1", "/", "z"}], 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"1", "/", "y"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"1", "/", "z"}], 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"1", "/", "x"}]}], ")"}]}], "0"},
            {"0", 
             RowBox[{"y", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}], 
             RowBox[{"z", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y"}], ")"}]}], "0", "0", "0"},
            {
             RowBox[{"x", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}], "0", 
             RowBox[{"z", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}]}], "0", "0", "0"},
            {
             RowBox[{"x", 
              RowBox[{"(", 
               RowBox[{"1", "+", "y"}], ")"}]}], 
             RowBox[{"y", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}]}], "0", "0", "0", "0"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]}]}], "//", "pmod2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"B", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.829173376143642*^9, 3.829173455387375*^9}, {
  3.8291734989186687`*^9, 3.829173503505159*^9}, {3.829173547199553*^9, 
  3.829173622686159*^9}, {3.8291736627947283`*^9, 3.829173667573576*^9}, {
  3.829173763256184*^9, 3.8291737981078568`*^9}, {3.829173932816618*^9, 
  3.829173990123906*^9}, {3.829174080462061*^9, 3.8291741205439367`*^9}, {
  3.829176419877638*^9, 3.829176433295762*^9}, {3.829176932678433*^9, 
  3.8291769548415937`*^9}, {3.853290032645877*^9, 3.8532901165000362`*^9}},
 CellLabel->
  "In[636]:=",ExpressionUUID->"b3ffc7ea-51a8-45b0-84bb-ec4ecbde248c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}]},
     {"0", "1", "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}]},
     {"0", "0", "1", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "2"]}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}]},
     {
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "1", "0", "0"},
     {
      RowBox[{"x", "+", 
       FractionBox["x", "y"]}], 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"x", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "0", "1", "0"},
     {
      RowBox[{"x", "+", 
       FractionBox["x", "z"]}], 
      RowBox[{
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox[
        RowBox[{"x", " ", "y"}], "z"]}], 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "1"},
     {"0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}]},
     {"0", "0", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}]},
     {"0", "0", "0", 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}], "0"},
     {"0", 
      RowBox[{"y", "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"z", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0"},
     {
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "z"}]}], "0", 
      RowBox[{"z", "+", 
       RowBox[{"x", " ", "z"}]}], "0", "0", "0"},
     {
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.829173449429007*^9, 3.829173455792766*^9}, {
   3.829173605064107*^9, 3.8291736228910923`*^9}, 3.8291736687565928`*^9, 
   3.82917379875984*^9, 3.829174120987022*^9, {3.8291758128161497`*^9, 
   3.829175840784141*^9}, {3.82917643103303*^9, 3.8291764335949574`*^9}, {
   3.829176938789772*^9, 3.82917695512784*^9}, 3.829178467022449*^9, 
   3.8291810560920877`*^9, {3.8532900553609447`*^9, 3.853290076751171*^9}, 
   3.8533783791996007`*^9, 3.853378421754629*^9, 3.8533786137109694`*^9, 
   3.8535361827186527`*^9, 3.8535363052237544`*^9, 3.853536389982342*^9},
 CellLabel->
  "Out[637]//MatrixForm=",ExpressionUUID->"1422df1b-7878-4010-bdd3-\
c0b8ff532eb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"symprod2", "[", 
   RowBox[{"B", ",", "B"}], "]"}], "\[Equal]", 
  RowBox[{"ConstantArray", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symprod2", "[", 
   RowBox[{"B", ",", "U"}], "]"}], "\[Equal]", 
  RowBox[{"IdentityMatrix", "[", "6", "]"}]}]}], "Input",
 CellChangeTimes->{{3.8291741241337852`*^9, 3.829174126245769*^9}, {
  3.829175853783642*^9, 3.829175856796583*^9}, {3.829176690790598*^9, 
  3.829176696498571*^9}, {3.829177019980644*^9, 3.829177025196515*^9}, {
  3.85329007942132*^9, 3.8532900817951593`*^9}, {3.85353629227309*^9, 
  3.8535362938195405`*^9}},
 CellLabel->
  "In[638]:=",ExpressionUUID->"269a824a-096f-4509-85e9-5cd6f21a942f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8291741264982147`*^9, {3.829175815631575*^9, 3.8291758571638107`*^9}, {
   3.8291766873301*^9, 3.829176696724092*^9}, 3.829177025534374*^9, 
   3.829178468459881*^9, 3.853290082152731*^9, 3.853378379222603*^9, 
   3.853378421777628*^9, 3.853378613743968*^9, 3.85353618283477*^9, 
   3.8535362142156515`*^9, 3.8535363052496924`*^9, 3.8535363900023384`*^9},
 CellLabel->
  "Out[638]=",ExpressionUUID->"2903261f-4571-4e4d-ae1e-1653eb91f9b3"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8291741264982147`*^9, {3.829175815631575*^9, 3.8291758571638107`*^9}, {
   3.8291766873301*^9, 3.829176696724092*^9}, 3.829177025534374*^9, 
   3.829178468459881*^9, 3.853290082152731*^9, 3.853378379222603*^9, 
   3.853378421777628*^9, 3.853378613743968*^9, 3.85353618283477*^9, 
   3.8535362142156515`*^9, 3.8535363052496924`*^9, 3.853536390008339*^9},
 CellLabel->
  "Out[639]=",ExpressionUUID->"b94ac68d-27f6-4882-9017-5198af6fabd6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Relating", " ", "B", " ", "to", " ", "the", " ", "original", " ", "WW"}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sigma", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"1", "+", 
          SuperscriptBox["x", 
           RowBox[{"-", "1"}]]}], "0", "1", "0", "0", 
         RowBox[{"1", "+", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"x", " ", "y", " ", "z"}], ")"}]}]}], "0", "0"},
        {
         RowBox[{"1", "+", 
          SuperscriptBox["y", 
           RowBox[{"-", "1"}]]}], "0", "0", "1", "0", "0", 
         RowBox[{"1", "+", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"x", " ", "y", " ", "z"}], ")"}]}]}], "0"},
        {
         RowBox[{"1", "+", 
          SuperscriptBox["z", 
           RowBox[{"-", "1"}]]}], "0", "0", "0", "1", "0", "0", 
         RowBox[{"1", "+", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"x", " ", "y", " ", "z"}], ")"}]}]}]},
        {"0", 
         RowBox[{"1", "+", 
          SuperscriptBox["x", 
           RowBox[{"-", "1"}]]}], 
         RowBox[{"1", "+", 
          RowBox[{"x", " ", "y", " ", "z"}]}], "0", "0", "1", "0", "0"},
        {"0", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", 
           RowBox[{"-", "1"}]]}], "0", 
         RowBox[{"1", "+", 
          RowBox[{"x", " ", "y", " ", "z"}]}], "0", "0", "1", "0"},
        {"0", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", 
           RowBox[{"-", "1"}]]}], "0", "0", 
         RowBox[{"1", "+", 
          RowBox[{"x", " ", "y", " ", "z"}]}], "0", "0", "1"},
        {"0", "0", "0", "0", "0", "0", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"x", " ", "z"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}], "/", 
          RowBox[{"(", " ", 
           RowBox[{"x", " ", "y"}], ")"}]}]},
        {"0", "0", "0", "0", "0", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"y", " ", "z"}], ")"}]}], "0", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"x", " ", "y"}], ")"}]}]},
        {"0", "0", "0", "0", "0", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"y", " ", "z"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"x", " ", "z"}], ")"}]}], "0"},
        {"0", "0", "0", 
         RowBox[{"y", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}]}], 
         RowBox[{"z", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "0", "0", "0"},
        {"0", "0", 
         RowBox[{"x", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}]}], "0", 
         RowBox[{"z", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "0", "0", "0"},
        {"0", "0", 
         RowBox[{"x", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], 
         RowBox[{"y", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "0", "0", "0", "0"}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"symprod2", "[", 
     RowBox[{"sigma", ",", "sigma"}], "]"}], "==", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", "8"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.829179246236579*^9, 3.829179261626424*^9}, {
   3.829179524113409*^9, 3.829179524878978*^9}, 3.829179556807582*^9, {
   3.829179603209487*^9, 3.82917960589918*^9}, {3.829179692930648*^9, 
   3.829179694414399*^9}, {3.829179766201692*^9, 3.8291797741326923`*^9}, {
   3.829179806636647*^9, 3.82918002297523*^9}, {3.829181639321398*^9, 
   3.829181647244089*^9}, {3.853290426304893*^9, 3.853290426667364*^9}, 
   3.8535362987041745`*^9},
 CellLabel->
  "In[640]:=",ExpressionUUID->"aecc4269-1933-4235-8264-439dcbe85d1c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.829180004053123*^9, 3.8291800155033092`*^9}, 
   3.8291808366847477`*^9, 3.829181647517758*^9, 3.853290432446443*^9, 
   3.8533783792466035`*^9, 3.8533784218036275`*^9, 3.8533786137809677`*^9, 
   3.8535361829006805`*^9, 3.8535363052827187`*^9, 3.8535363900283375`*^9},
 CellLabel->
  "Out[641]=",ExpressionUUID->"308790af-35bf-4e4a-9107-f63a5cc734f5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"columnOperation", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", 
         RowBox[{"1", "+", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"x", " ", "y", " ", "z"}], ")"}]}]}], "0", "0", "0", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"y", " ", "z"}], ")"}]}], 
         RowBox[{"1", "/", "z"}], "1"},
        {
         RowBox[{"1", "+", 
          RowBox[{"x", " ", "y", " ", "z"}]}], "1", "x", 
         RowBox[{"x", " ", "y"}], 
         RowBox[{"x", " ", "y", " ", "z"}], "0", "0", "0"},
        {
         RowBox[{"1", "+", 
          RowBox[{"1", "/", "x"}]}], "0", "1", "0", "0", "0", "0", "0"},
        {
         RowBox[{"1", "+", 
          RowBox[{"1", "/", "y"}]}], "0", "0", "1", "0", "0", "0", "0"},
        {
         RowBox[{"1", "+", 
          RowBox[{"1", "/", "z"}]}], "0", "0", "0", "1", "0", "0", "0"},
        {"0", 
         RowBox[{"1", "+", 
          RowBox[{"1", "/", "x"}]}], "0", "0", "0", "1", "0", "0"},
        {"0", 
         RowBox[{"1", "+", 
          RowBox[{"1", "/", "y"}]}], "0", "0", "0", "0", "1", "0"},
        {"0", 
         RowBox[{"1", "+", 
          RowBox[{"1", "/", "z"}]}], "0", "0", "0", "0", "0", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.751642492066433*^9, 3.751642524491433*^9}, {
  3.751726439060864*^9, 3.7517264654345193`*^9}, {3.829180093811512*^9, 
  3.8291801035540867`*^9}, {3.829180532707196*^9, 3.829180560811268*^9}, {
  3.8291806064450283`*^9, 3.829180666565201*^9}, {3.829180712971717*^9, 
  3.829180716671094*^9}, {3.8291808605622807`*^9, 3.829180860851748*^9}, {
  3.829180910309915*^9, 3.829180910430057*^9}, {3.829180949583688*^9, 
  3.829180973583549*^9}, {3.8291810089289913`*^9, 3.8291810172507563`*^9}, {
  3.8291811919783087`*^9, 3.829181231226041*^9}, {3.829181276511602*^9, 
  3.829181278062396*^9}, {3.829181308517338*^9, 3.829181320169276*^9}, {
  3.8291813565557413`*^9, 3.829181357588355*^9}, {3.829181393749977*^9, 
  3.8291813951073647`*^9}, {3.829181453339902*^9, 3.829181541484357*^9}},
 CellLabel->
  "In[642]:=",ExpressionUUID->"f7674e6c-009f-4256-99d4-d535ee162f0b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Det", "[", "columnOperation", "]"}], "//", "pmod2"}]], "Input",
 CellChangeTimes->{{3.75164253400813*^9, 3.7516425384101295`*^9}},
 CellLabel->
  "In[643]:=",ExpressionUUID->"91c979f3-816c-44f1-abd0-28734dab3931"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.751642538692129*^9, 3.751643121562339*^9, 
  3.7517264720381155`*^9, 3.7517288306752777`*^9, 3.751730031707883*^9, 
  3.7517339168125315`*^9, 3.8291801276891203`*^9, 3.829181019806397*^9, 
  3.82918123480373*^9, 3.8291813231195393`*^9, 3.8291813975935917`*^9, 
  3.853290437785541*^9, 3.8533783792662916`*^9, 3.853378421827629*^9, 
  3.8533786138083115`*^9, 3.8535361829216785`*^9, 3.85353630532765*^9, 
  3.853536390053338*^9},
 CellLabel->
  "Out[643]=",ExpressionUUID->"f7240043-bced-45b6-b1bd-2525a016b35e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"newsigma", "=", 
   RowBox[{
    RowBox[{"sigma", ".", "columnOperation"}], "//", "pmod2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"newsigma", "//", "MatrixForm"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8291800392286577`*^9, 3.829180039375971*^9}, {
  3.829180172415856*^9, 3.829180178424427*^9}},
 CellLabel->
  "In[644]:=",ExpressionUUID->"8a15e979-3c6c-40f4-9d0b-7421ee60354f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}]},
     {"0", "0", "0", "1", "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}]},
     {"0", "0", "0", "0", "1", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "2"]}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}]},
     {"0", "0", 
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "1", "0", "0"},
     {"0", "0", 
      RowBox[{"x", "+", 
       FractionBox["x", "y"]}], 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"x", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "0", "1", "0"},
     {"0", "0", 
      RowBox[{"x", "+", 
       FractionBox["x", "z"]}], 
      RowBox[{
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox[
        RowBox[{"x", " ", "y"}], "z"]}], 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}], "0"},
     {"0", "0", "0", 
      RowBox[{"y", "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"z", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0"},
     {"0", "0", 
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "z"}]}], "0", 
      RowBox[{"z", "+", 
       RowBox[{"x", " ", "z"}]}], "0", "0", "0"},
     {"0", "0", 
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.829180173780151*^9, 3.829180178870678*^9}, 
   3.8291805637383327`*^9, {3.829180611162839*^9, 3.829180668373643*^9}, 
   3.8291807185514*^9, {3.829180845648506*^9, 3.8291808641305523`*^9}, 
   3.829180915516551*^9, {3.829180952886841*^9, 3.829180981167433*^9}, 
   3.829181022252061*^9, 3.829181196534795*^9, 3.8291812421020308`*^9, 
   3.8291812808434772`*^9, {3.8291813111090117`*^9, 3.829181324329371*^9}, 
   3.8291813595977707`*^9, 3.829181398777494*^9, {3.829181455408486*^9, 
   3.829181545192832*^9}, 3.8532904390993223`*^9, 3.8533783792822886`*^9, 
   3.8533784218456297`*^9, 3.8533786138353395`*^9, 3.853536182941679*^9, 
   3.853536305348633*^9, 3.8535363900763383`*^9},
 CellLabel->
  "Out[645]//MatrixForm=",ExpressionUUID->"64945443-7277-4c54-be60-\
c2fcd15f9aaf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "six", " ", "remaining", " ", "columns", " ", "are", " ", "equal", " ", 
    "to", " ", "B"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"newsigma", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", 
      RowBox[{"3", ";;", "8"}]}], "]"}], "]"}], "\[Equal]", "B"}]}]], "Input",
 CellChangeTimes->{{3.8291810285668907`*^9, 3.829181076064686*^9}, {
  3.829181328578836*^9, 3.829181341405039*^9}, {3.829181406775576*^9, 
  3.829181431491296*^9}, {3.8291815506418667`*^9, 3.829181594705269*^9}, {
  3.853290452529286*^9, 3.853290454795883*^9}},
 CellLabel->
  "In[646]:=",ExpressionUUID->"4dc86cd5-6058-4986-b627-b9240f0a0cc7"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.829181402516842*^9, 3.8291815538957977`*^9}, 
   3.853290455171262*^9, 3.8533783792992897`*^9, 3.8533784218646293`*^9, 
   3.8533786138432827`*^9, 3.8535361829616795`*^9, 3.853536305370635*^9, 
   3.8535363901043377`*^9},
 CellLabel->
  "Out[646]=",ExpressionUUID->"97c31869-a016-495e-b8ae-ff5f78bec105"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Define", " ", "commuting", " ", "flippers", " ", "F", " ", "by", " ", 
    "attaching", " ", "B", " ", "to", " ", "the", " ", "non"}], "-", 
   RowBox[{"commuting", " ", "flippers", " ", "U"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8532904656902857`*^9, 3.853290487394977*^9}},
 CellLabel->
  "In[647]:=",ExpressionUUID->"f1568f02-c56b-40a7-a8d5-ef33e211ce6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{
    RowBox[{"U", "+", 
     RowBox[{"B", ".", 
      TagBox[
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", 
            RowBox[{"1", "/", "x"}], 
            RowBox[{"z", "/", "x"}], "0", "0", "0"},
           {
            RowBox[{"1", "/", "y"}], "0", "z", "0", "0", "0"},
           {"1", "y", "0", "0", "0", "0"},
           {"0", "0", "0", "0", 
            RowBox[{"1", "/", "x"}], 
            RowBox[{"z", "/", "x"}]},
           {"0", "0", "0", 
            RowBox[{"1", "/", "y"}], "0", "z"},
           {"0", "0", "0", "1", "y", "0"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "//", "pmod2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.829174172792354*^9, 3.829174217790202*^9}, {
   3.8291742996119337`*^9, 3.829174345726246*^9}, {3.8291745918123817`*^9, 
   3.8291745932639627`*^9}, 3.829174636847859*^9, 3.8291750082366858`*^9, {
   3.829176719143015*^9, 3.829176721064889*^9}, {3.829176964674098*^9, 
   3.829176971044723*^9}, {3.853290459220249*^9, 3.853290460830868*^9}},
 CellLabel->
  "In[648]:=",ExpressionUUID->"feb866c7-9d85-4eb6-8db3-e2cf063d8ba5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "//", "MatrixForm"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.829174529986373*^9, 3.82917453299622*^9}, {
   3.829174619567535*^9, 3.829174645292062*^9}, 3.85329046269446*^9},
 CellLabel->
  "In[649]:=",ExpressionUUID->"9079411d-0e8f-4c63-92b9-40f050c879ac"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", "y", "+", 
       FractionBox["y", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["z", "x"]}]},
     {"0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}]], "+", 
       FractionBox["1", "y"], "+", "z"}]},
     {"0", "0", "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "2"]}]], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "2"]}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]], "+", 
       FractionBox["y", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}]},
     {
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"], " ", "z"}]}], 
      RowBox[{"z", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "0", "0", "0"},
     {
      RowBox[{"x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"], " ", "z"}]}], 
      RowBox[{
       RowBox[{"x", " ", "z"}], "+", 
       FractionBox["z", "y"], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", 
        SuperscriptBox["z", "2"]}]}], "0", "0", "0"},
     {
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox["x", "z"]}], 
      RowBox[{"1", "+", "y", "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}], "+", "z", "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "0", "0", "0"},
     {"1", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["y", "x"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["z", "x"]}]},
     {"0", "1", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["z", 
        RowBox[{"x", " ", "y"}]]}]},
     {"0", "0", "1", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}]},
     {
      RowBox[{"1", "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}]}], 
      RowBox[{
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "1", "0", "0"},
     {
      RowBox[{"z", "+", 
       RowBox[{"x", " ", "z"}]}], 
      RowBox[{"1", "+", "z", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"z", "+", 
       SuperscriptBox["z", "2"]}], "0", "1", "0"},
     {
      RowBox[{"1", "+", "x"}], 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"z", "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.829174533260191*^9, {3.8291746218166*^9, 3.829174645890292*^9}, 
   3.8291750108457623`*^9, 3.829176723627339*^9, 3.8291784720080967`*^9, 
   3.853290490931109*^9, 3.8533783793312874`*^9, 3.853378421903633*^9, 
   3.853378613874358*^9, 3.853536183006678*^9, 3.853536305395583*^9, 
   3.8535363901413364`*^9},
 CellLabel->
  "Out[649]//MatrixForm=",ExpressionUUID->"2e689dd5-151d-430f-b37a-\
16861234b1a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"symprod2", "[", 
   RowBox[{"F", ",", "F"}], "]"}], "\[Equal]", 
  RowBox[{"ConstantArray", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symprod2", "[", 
   RowBox[{"B", ",", "F"}], "]"}], "\[Equal]", 
  RowBox[{"IdentityMatrix", "[", "6", "]"}]}]}], "Input",
 CellChangeTimes->{{3.829174350611862*^9, 3.829174354457382*^9}, {
  3.8291750489587193`*^9, 3.829175049764412*^9}, {3.8291769868707657`*^9, 
  3.829177009738619*^9}, {3.853290495977405*^9, 3.853290500825657*^9}, {
  3.8535363287063665`*^9, 3.8535363307617188`*^9}},
 CellLabel->
  "In[651]:=",ExpressionUUID->"30e858c5-611b-482f-bec5-81f456a6c9a1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.829174354695291*^9, 3.829174648838629*^9, {3.8291750369044037`*^9, 
   3.8291750500763063`*^9}, 3.829176727819501*^9, {3.829176996078199*^9, 
   3.829177010071013*^9}, 3.829178474247751*^9, 3.829181672681939*^9, 
   3.8532905012392483`*^9, 3.8533783793622885`*^9, 3.8533784219366274`*^9, 
   3.853378613914338*^9, 3.8535361831784215`*^9, {3.8535363054316535`*^9, 
   3.85353633271745*^9}, 3.8535363901710835`*^9},
 CellLabel->
  "Out[651]=",ExpressionUUID->"c651473c-e48a-4caa-a166-9fcde0cf3b69"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.829174354695291*^9, 3.829174648838629*^9, {3.8291750369044037`*^9, 
   3.8291750500763063`*^9}, 3.829176727819501*^9, {3.829176996078199*^9, 
   3.829177010071013*^9}, 3.829178474247751*^9, 3.829181672681939*^9, 
   3.8532905012392483`*^9, 3.8533783793622885`*^9, 3.8533784219366274`*^9, 
   3.853378613914338*^9, 3.8535361831784215`*^9, {3.8535363054316535`*^9, 
   3.85353633271745*^9}, 3.8535363901810894`*^9},
 CellLabel->
  "Out[652]=",ExpressionUUID->"debcf539-140b-4878-9b3e-101d8d2ad441"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"QCA", "=", 
   RowBox[{"Augment", "[", 
    RowBox[{"B", ",", "F"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"QCA", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.829176798027432*^9, 3.8291768197174997`*^9}, {
  3.853290505609133*^9, 3.85329050750694*^9}},
 CellLabel->
  "In[653]:=",ExpressionUUID->"c20b70a1-5952-49fc-83aa-e2cfa448524e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", "y", "+", 
       FractionBox["y", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["z", "x"]}]},
     {"0", "1", "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}]], "+", 
       FractionBox["1", "y"], "+", "z"}]},
     {"0", "0", "1", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "2"]}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], "0", "0", "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "2"]}]], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", 
         SuperscriptBox["z", "2"]}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]], "+", 
       FractionBox["y", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}]},
     {
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "1", "0", "0", 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"], " ", "z"}]}], 
      RowBox[{"z", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "0", "0", "0"},
     {
      RowBox[{"x", "+", 
       FractionBox["x", "y"]}], 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"x", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "0", "1", "0", 
      RowBox[{"x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"], " ", "z"}]}], 
      RowBox[{
       RowBox[{"x", " ", "z"}], "+", 
       FractionBox["z", "y"], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", 
        SuperscriptBox["z", "2"]}]}], "0", "0", "0"},
     {
      RowBox[{"x", "+", 
       FractionBox["x", "z"]}], 
      RowBox[{
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox[
        RowBox[{"x", " ", "y"}], "z"]}], 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "1", 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox["x", "z"]}], 
      RowBox[{"1", "+", "y", "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}], "+", "z", "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], "1", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["y", "x"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["z", "x"]}]},
     {"0", "0", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], "0", "1", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["z", 
        RowBox[{"x", " ", "y"}]]}]},
     {"0", "0", "0", 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}], "0", "0", "0", "1", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}]},
     {"0", 
      RowBox[{"y", "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"z", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}]}], 
      RowBox[{
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "1", "0", "0"},
     {
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "z"}]}], "0", 
      RowBox[{"z", "+", 
       RowBox[{"x", " ", "z"}]}], "0", "0", "0", 
      RowBox[{"z", "+", 
       RowBox[{"x", " ", "z"}]}], 
      RowBox[{"1", "+", "z", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"z", "+", 
       SuperscriptBox["z", "2"]}], "0", "1", "0"},
     {
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0", 
      RowBox[{"1", "+", "x"}], 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"z", "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.829176814214294*^9, 3.829176819876082*^9}, 
   3.82917703399197*^9, 3.829178475784012*^9, 3.82918167435334*^9, 
   3.853290507837428*^9, 3.853378379394289*^9, 3.8533784219696283`*^9, 
   3.8533786139530826`*^9, 3.8535361832964306`*^9, 3.8535363054635825`*^9, 
   3.853536390205087*^9},
 CellLabel->
  "Out[654]//MatrixForm=",ExpressionUUID->"b9a3702e-af85-4bd2-a840-\
95189b6dff18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"QCA", " ", "is", " ", "symplectic"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"symprod2", "[", 
     RowBox[{"QCA", ",", "QCA"}], "]"}], "\[Equal]", 
    RowBox[{"pmod2", "[", 
     RowBox[{"symplecticMatrix", "[", "6", "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"QCA", " ", "squares", " ", "to", " ", "identity"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pmod2", "[", 
     RowBox[{"QCA", ".", "QCA"}], "]"}], "\[Equal]", 
    RowBox[{"IdentityMatrix", "[", "12", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.829176836625739*^9, 3.829176856131859*^9}, {
   3.8291770482161217`*^9, 3.8291770940276537`*^9}, {3.829177125076742*^9, 
   3.829177132566156*^9}, {3.82917848332163*^9, 3.829178483534738*^9}, 
   3.8535363386881285`*^9},
 CellLabel->
  "In[655]:=",ExpressionUUID->"99170aa4-bb0f-46eb-af42-7d1f48bc0f59"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.829176852174963*^9, 3.829176856399712*^9}, {
   3.829177050691246*^9, 3.829177094367187*^9}, {3.829178478208839*^9, 
   3.8291784840454082`*^9}, 3.829181676165554*^9, 3.853290510486828*^9, 
   3.8533783794732876`*^9, 3.853378422050634*^9, 3.853378614042703*^9, 
   3.853536183372498*^9, 3.8535363055276413`*^9, 3.8535363393214827`*^9, 
   3.8535363902720823`*^9},
 CellLabel->
  "Out[655]=",ExpressionUUID->"c3987d81-df3f-4f4f-86b5-a11431da27b0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.829176852174963*^9, 3.829176856399712*^9}, {
   3.829177050691246*^9, 3.829177094367187*^9}, {3.829178478208839*^9, 
   3.8291784840454082`*^9}, 3.829181676165554*^9, 3.853290510486828*^9, 
   3.8533783794732876`*^9, 3.853378422050634*^9, 3.853378614042703*^9, 
   3.853536183372498*^9, 3.8535363055276413`*^9, 3.8535363393214827`*^9, 
   3.8535363902820835`*^9},
 CellLabel->
  "Out[656]=",ExpressionUUID->"31491df6-8b4c-4204-be4b-9b1eb2950639"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1142.1, 576.9},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.1 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d96036cf-6cca-40ff-aba8-790b349e8ec4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 405, 6, 74, "Section",ExpressionUUID->"7127acec-bb43-4a07-834f-c35352e839cb"],
Cell[CellGroupData[{
Cell[1010, 32, 239, 4, 59, "Subsection",ExpressionUUID->"ad9cf95d-8b77-4cf7-9768-c94d146a2b3d"],
Cell[1252, 38, 732, 14, 31, "Input",ExpressionUUID->"bac797bf-a456-40bf-aea9-c4250250195d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2021, 57, 162, 3, 59, "Subsection",ExpressionUUID->"b4f62a05-bf65-41ac-b7f7-f559881e31b3"],
Cell[2186, 62, 4978, 127, 220, "Input",ExpressionUUID->"854d1ff7-18a6-42e7-b7ab-ee80a996d7fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7201, 194, 323, 5, 59, "Subsection",ExpressionUUID->"c87d50c7-7506-4a2b-a3c7-428be2098480"],
Cell[7527, 201, 4824, 109, 346, "Input",ExpressionUUID->"50e4b53d-62a8-45f4-9555-e357041c1340"],
Cell[12354, 312, 1701, 39, 178, "Input",ExpressionUUID->"22b87160-4f25-4d1b-9f69-6674df194b24"],
Cell[14058, 353, 1379, 37, 115, "Input",ExpressionUUID->"c4695f35-2f0a-47b5-8ba5-24d79c86bfc3"],
Cell[15440, 392, 3157, 102, 89, "Text",ExpressionUUID->"2dc5e651-bbfe-4cb1-aaa3-d82281be80c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18634, 499, 521, 10, 118, "Subsection",ExpressionUUID->"56ed03ce-a163-4f58-9347-730246938f36"],
Cell[CellGroupData[{
Cell[19180, 513, 245, 5, 31, "Input",ExpressionUUID->"4afd2062-3ada-4ec1-b6d2-9439bc33dc51"],
Cell[19428, 520, 750, 11, 70, "Output",ExpressionUUID->"b40cb780-a531-42a7-8fa1-e741b769e90c"]
}, Open  ]],
Cell[20193, 534, 2986, 75, 304, "Input",ExpressionUUID->"8887db92-328c-42c4-abba-6f99247c9e15"],
Cell[23182, 611, 509, 12, 31, "Input",ExpressionUUID->"29fe5cf0-2ca6-4e0a-8c4d-4624c26aa551"],
Cell[23694, 625, 716, 22, 31, "Input",ExpressionUUID->"a3c34dca-03bb-4d03-9f9e-bd195cb881fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24447, 652, 771, 16, 207, "Subsection",ExpressionUUID->"90ce3398-cab8-40bd-937d-4a033f17fbcc"],
Cell[25221, 670, 2552, 64, 304, "Input",ExpressionUUID->"a6bc986f-967a-4283-8df1-161de06eab23"],
Cell[27776, 736, 2037, 48, 157, "Input",ExpressionUUID->"43bf26e9-77c5-47ee-a84b-ade93dde00b5"],
Cell[29816, 786, 4462, 100, 94, "Input",ExpressionUUID->"105247c2-5ec9-4e96-964f-32cec0ed9d04"],
Cell[34281, 888, 1331, 35, 136, "Input",ExpressionUUID->"c2dfaa52-f86d-4a19-946e-6876f1266dee"],
Cell[35615, 925, 2668, 64, 178, "Input",ExpressionUUID->"29937c34-150a-4dd2-abbe-8ce34d5f062c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38320, 994, 354, 5, 59, "Subsection",ExpressionUUID->"f272d904-0854-4765-b0c8-e5e4ba381b2d"],
Cell[38677, 1001, 1345, 34, 136, "Input",ExpressionUUID->"200687b0-bca3-4d5f-af0f-73a460aecd68"],
Cell[40025, 1037, 1736, 42, 53, "Input",ExpressionUUID->"b560aeab-feb1-486a-a882-a062d656c243"],
Cell[41764, 1081, 729, 19, 31, "Input",ExpressionUUID->"a87606a4-d780-4bd8-8c82-c71405d510ed"],
Cell[42496, 1102, 751, 22, 31, "Input",ExpressionUUID->"299bc036-393f-43fe-ac0e-e7619696fa33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43284, 1129, 173, 3, 59, "Subsection",ExpressionUUID->"1f49eb5a-b9c4-4475-87df-d1063f7820d9"],
Cell[43460, 1134, 182, 3, 38, "Text",ExpressionUUID->"58c69722-f558-4539-a0a4-b226fc779e2a"],
Cell[43645, 1139, 3871, 83, 178, "Input",ExpressionUUID->"d725e27d-4a50-48a1-be6d-654ada6e2908"],
Cell[47519, 1224, 184, 3, 38, "Text",ExpressionUUID->"62348548-010e-4557-8b2a-6e04c4b84797"],
Cell[47706, 1229, 1758, 50, 157, "Input",ExpressionUUID->"512bc9c8-d612-47ce-89ea-517389abb566"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49501, 1284, 453, 7, 59, "Subsection",ExpressionUUID->"bb26a367-4382-41ac-a293-76fc1252468a"],
Cell[49957, 1293, 1965, 47, 136, "Input",ExpressionUUID->"81dea703-7075-492d-ace6-5cc61341d4ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51959, 1345, 426, 6, 59, "Subsection",ExpressionUUID->"272254a8-134f-4031-a21f-c3a45fed0545"],
Cell[52388, 1353, 1871, 41, 115, "Input",ExpressionUUID->"08a52714-bc8a-4068-a55e-b40e09ed429d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54296, 1399, 162, 3, 59, "Subsection",ExpressionUUID->"b888db2e-e53f-494a-8a77-f5329a136391"],
Cell[54461, 1404, 1225, 31, 53, "Input",ExpressionUUID->"16d9a8a0-ba10-4187-b96f-02186a99c218"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55723, 1440, 208, 4, 59, "Subsection",ExpressionUUID->"55619a66-c572-481b-b10b-b8b47ff98ebd"],
Cell[55934, 1446, 1284, 31, 53, "Input",ExpressionUUID->"55c9c711-847d-4446-bad9-9744130bae69"],
Cell[57221, 1479, 2343, 72, 283, "Input",ExpressionUUID->"3d78872d-e6c2-4f3a-843c-9969952c548d"],
Cell[59567, 1553, 1492, 44, 199, "Input",ExpressionUUID->"a198f44f-00fc-49c8-8e3d-1369a7c1ae20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61096, 1602, 552, 10, 118, "Subsection",ExpressionUUID->"0d06c42f-6a0f-4bc0-b576-1bd2b350fc1b"],
Cell[61651, 1614, 1222, 28, 74, "Input",ExpressionUUID->"34195458-7010-478a-b88e-5c0dd76df141"],
Cell[62876, 1644, 809, 20, 74, "Input",ExpressionUUID->"bca0b6bd-8ef0-4d13-86f1-a7d960d04832"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63722, 1669, 166, 3, 59, "Subsection",ExpressionUUID->"384e3cb0-3662-4e87-a5c5-1cef6c1d44d8"],
Cell[63891, 1674, 205, 4, 31, "Input",ExpressionUUID->"e721231a-5c3c-41e0-a103-3bf87d7e7dd6"],
Cell[64099, 1680, 1248, 33, 74, "Input",ExpressionUUID->"e4b492ee-3ec4-4d31-9c04-aab3036f67d4"],
Cell[CellGroupData[{
Cell[65372, 1717, 397, 8, 31, "Input",ExpressionUUID->"00c4aee9-f3d3-495a-aa6a-d47d4b810f65"],
Cell[65772, 1727, 2581, 37, 70, "Output",ExpressionUUID->"150db7d0-2745-49b0-a37a-99615e94a005"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68402, 1770, 239, 4, 59, "Subsection",ExpressionUUID->"5b8d03f9-eb7b-4676-9039-8cbb50dbfa77"],
Cell[68644, 1776, 673, 13, 31, "Input",ExpressionUUID->"8e32cc02-d20b-43fc-be1c-b7f1e7ff64d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69354, 1794, 162, 3, 59, "Subsection",ExpressionUUID->"b50cc0df-4c21-464f-bb15-8d55a114be50"],
Cell[69519, 1799, 4332, 109, 178, "Input",ExpressionUUID->"94dc3da0-f7e5-400b-9539-fdf49ff40d0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73888, 1913, 323, 5, 59, "Subsection",ExpressionUUID->"797400b3-009d-438b-b054-ee53c1e9c86e"],
Cell[74214, 1920, 4824, 109, 346, "Input",ExpressionUUID->"9756b4fa-4131-4c5d-9cd7-06e61ce10cf8"],
Cell[79041, 2031, 1701, 39, 178, "Input",ExpressionUUID->"502d4f1e-fae0-44e1-9ec1-c49bb76fb17f"],
Cell[80745, 2072, 1379, 37, 115, "Input",ExpressionUUID->"a1fae595-b353-4ab3-a385-f579b07a754c"],
Cell[82127, 2111, 3157, 102, 89, "Text",ExpressionUUID->"6d526a93-722b-4987-941d-8a3603cb2ae3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85321, 2218, 521, 10, 118, "Subsection",ExpressionUUID->"e8474afc-be8a-48a6-9832-5070b1f84365"],
Cell[CellGroupData[{
Cell[85867, 2232, 187, 3, 31, "Input",ExpressionUUID->"25fb1f25-6297-4c3f-add3-6d58f15a5e8d"],
Cell[86057, 2237, 730, 11, 70, "Output",ExpressionUUID->"c596f7a0-8a00-475a-83e4-4949fd54a241"]
}, Open  ]],
Cell[86802, 2251, 2986, 75, 304, "Input",ExpressionUUID->"1e46c67d-f543-4025-8955-a986e3213054"],
Cell[89791, 2328, 509, 12, 31, "Input",ExpressionUUID->"b23d1826-5524-458b-b002-ac2a9ba3b23c"],
Cell[90303, 2342, 716, 22, 31, "Input",ExpressionUUID->"9a949150-d579-472f-b5db-4a49d57d1ab2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91056, 2369, 258, 4, 59, "Subsection",ExpressionUUID->"857e780a-3587-4b2e-a71f-475ef48b6240"],
Cell[CellGroupData[{
Cell[91339, 2377, 743, 18, 34, "Input",ExpressionUUID->"17594e49-9e52-453e-9861-f5a67a803adb"],
Cell[92085, 2397, 3665, 57, 70, "Output",ExpressionUUID->"ddb655a8-c1e8-4a15-9d45-7cce2326a583"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95787, 2459, 545, 12, 34, "Input",ExpressionUUID->"75e8f56e-6f55-433f-8735-482b83732f1e"],
Cell[96335, 2473, 4109, 72, 70, "Output",ExpressionUUID->"3dfa51ac-7e7d-4ea8-8092-3532aa73ed27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100481, 2550, 652, 13, 34, "Input",ExpressionUUID->"0baca308-23c0-4aa9-985a-75d11f2725ea"],
Cell[101136, 2565, 3850, 66, 70, "Output",ExpressionUUID->"a508366a-3ae6-4a01-98bd-67384ab5776a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105023, 2636, 487, 13, 53, "Input",ExpressionUUID->"fceb38b8-0555-4d42-947a-41051bc628ba"],
Cell[105513, 2651, 2827, 41, 70, "Output",ExpressionUUID->"c7ec7d65-52a4-42fc-a848-fe421d846a04"],
Cell[108343, 2694, 2829, 41, 70, "Output",ExpressionUUID->"b24849d7-fdf5-4365-bc6f-9b0ab1c25a8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111209, 2740, 1159, 34, 53, "Input",ExpressionUUID->"2c05aa4a-f125-4da6-bb63-3d83548460dc"],
Cell[112371, 2776, 1491, 23, 70, "Output",ExpressionUUID->"8be0fc00-8761-42ed-92b6-80965a6aeb06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113899, 2804, 1757, 38, 53, "Input",ExpressionUUID->"bfc94e4d-26da-4aed-8fb0-e55977484563"],
Cell[115659, 2844, 2334, 38, 70, "Output",ExpressionUUID->"623b4a93-2a55-462a-b9ad-01cbab1afb7f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[118042, 2888, 175, 3, 59, "Subsection",ExpressionUUID->"e216381c-610a-4e46-873c-d319f5a41cbb"],
Cell[118220, 2893, 564, 12, 89, "Text",ExpressionUUID->"1d13373d-9710-49a4-86f6-7439c639cfc3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[118833, 2911, 391, 11, 63, "Chapter",ExpressionUUID->"58090a4d-eca0-4e65-9b44-e3760efcc773"],
Cell[CellGroupData[{
Cell[119249, 2926, 173, 3, 59, "Subsection",ExpressionUUID->"5effd2c0-eb50-47b3-80bd-b0e696156b51"],
Cell[CellGroupData[{
Cell[119447, 2933, 4473, 126, 243, "Input",ExpressionUUID->"d5ee31d8-1f72-42a4-9b95-36edd0b22f7e"],
Cell[123923, 3061, 1009, 16, 35, "Output",ExpressionUUID->"ae5a0896-d55d-4fc5-821e-956f38cba2f9"],
Cell[124935, 3079, 1200, 23, 55, "Output",ExpressionUUID->"4637d295-f193-4348-875f-5a9ae7447e29"]
}, Open  ]],
Cell[126150, 3105, 392, 11, 38, "Text",ExpressionUUID->"cc39f21e-25e6-42a4-85e2-e80615c0b7bb"],
Cell[CellGroupData[{
Cell[126567, 3120, 3189, 98, 157, "Input",ExpressionUUID->"f4157983-2e77-4d36-bbc2-71be1771fd07"],
Cell[129759, 3220, 401, 8, 35, "Output",ExpressionUUID->"2d372863-9b6b-4096-95c1-0d8ab5bdc100"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130197, 3233, 572, 14, 52, "Input",ExpressionUUID->"acd7eb0d-1908-4760-ab74-6557dac8da70"],
Cell[130772, 3249, 485, 12, 54, "Output",ExpressionUUID->"286991c9-8720-4433-8245-6c8e16fb3764"]
}, Open  ]],
Cell[131272, 3264, 592, 17, 38, "Text",ExpressionUUID->"634928c6-61d6-48a1-9949-e3da50b2be05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131901, 3286, 358, 6, 59, "Subsection",ExpressionUUID->"43e8f6d0-b85c-4f39-8f09-5c3b6345f818"],
Cell[132262, 3294, 283, 4, 38, "Text",ExpressionUUID->"8c9ca634-ecf2-4a7c-a671-6cc4e2c59f98"],
Cell[CellGroupData[{
Cell[132570, 3302, 3114, 92, 157, "Input",ExpressionUUID->"c64f010e-1068-492f-aa5f-a1f0db898465"],
Cell[135687, 3396, 9023, 324, 237, "Output",ExpressionUUID->"098567ed-f6d9-4b5d-9a22-065fd28893c4"]
}, Open  ]],
Cell[144725, 3723, 371, 8, 38, "Text",ExpressionUUID->"a54f69da-e561-4288-bca0-a9e991efe653"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[145145, 3737, 457, 12, 75, "Chapter",ExpressionUUID->"cfa0e354-f39a-40c2-ba4a-4972debce96e"],
Cell[CellGroupData[{
Cell[145627, 3753, 173, 3, 59, "Subsection",ExpressionUUID->"3be2a501-2153-4171-b357-301e687394da"],
Cell[CellGroupData[{
Cell[145825, 3760, 5612, 169, 314, "Input",ExpressionUUID->"fe7092b9-382d-4cdd-8283-af4d62fd7a38"],
Cell[151440, 3931, 1007, 16, 35, "Output",ExpressionUUID->"e5679c00-23ae-4684-a3c9-d6f5aa5f38d5"],
Cell[152450, 3949, 1447, 31, 55, "Output",ExpressionUUID->"9d03472e-6872-4f08-a601-6eb7a2ab3d10"]
}, Open  ]],
Cell[153912, 3983, 2559, 60, 71, "Text",ExpressionUUID->"26fdf032-0c4e-469b-aafa-1c5e17730a5c"],
Cell[CellGroupData[{
Cell[156496, 4047, 3632, 114, 157, "Input",ExpressionUUID->"2ad899b2-460c-4ebd-8d33-149f3216a0a0"],
Cell[160131, 4163, 427, 8, 35, "Output",ExpressionUUID->"2ae8a1d3-d292-4f07-b215-a703cc317a40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160595, 4176, 503, 12, 31, "Input",ExpressionUUID->"391b3729-d31f-4548-accf-758548f43d70"],
Cell[161101, 4190, 590, 13, 35, "Output",ExpressionUUID->"0404368b-e2eb-458d-a2e3-abf7e562cc70"]
}, Open  ]],
Cell[161706, 4206, 485, 13, 38, "Text",ExpressionUUID->"831f7032-ea73-4e48-8fc7-f71fab333306"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162228, 4224, 263, 5, 59, "Subsection",ExpressionUUID->"f39d40a4-e46e-471d-95ae-3b7c98cf01d9"],
Cell[CellGroupData[{
Cell[162516, 4233, 2676, 91, 136, "Input",ExpressionUUID->"67fd4dd7-f0d7-4468-9a6a-e73bc12cc010"],
Cell[165195, 4326, 10499, 371, 282, "Output",ExpressionUUID->"8f20df43-7c48-477f-9a3e-5c3d52eb7fbc"]
}, Open  ]],
Cell[175709, 4700, 350, 7, 38, "Text",ExpressionUUID->"624994a5-6006-4532-a48a-ffcda94802b8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[176108, 4713, 297, 4, 75, "Chapter",ExpressionUUID->"5cb8ee7e-b725-4a36-ad9f-004d49e457fe"],
Cell[176408, 4719, 1425, 42, 117, "Input",ExpressionUUID->"a8683133-8a4e-4531-a551-8349acf1450a"],
Cell[177836, 4763, 487, 13, 52, "Input",ExpressionUUID->"911a91f5-b7b1-471e-a828-c335f097e29c"],
Cell[178326, 4778, 2834, 74, 487, "Input",ExpressionUUID->"f4c1b05b-36cd-4643-9efe-820b2c7bf855"],
Cell[CellGroupData[{
Cell[181185, 4856, 553, 12, 52, "Input",ExpressionUUID->"867371fe-3ae4-4bc3-b86e-049641d3ab80"],
Cell[181741, 4870, 1827, 52, 198, "Output",ExpressionUUID->"0b386f0e-6d69-4211-bd43-816052126756"],
Cell[183571, 4924, 1827, 52, 198, "Output",ExpressionUUID->"1b5ef3b0-1d25-4912-ae94-597155f2abea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185435, 4981, 4678, 119, 305, "Input",ExpressionUUID->"b3ffc7ea-51a8-45b0-84bb-ec4ecbde248c"],
Cell[190116, 5102, 4292, 132, 336, "Output",ExpressionUUID->"1422df1b-7878-4010-bdd3-c0b8ff532eb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194445, 5239, 784, 18, 52, "Input",ExpressionUUID->"269a824a-096f-4509-85e9-5cd6f21a942f"],
Cell[195232, 5259, 494, 8, 35, "Output",ExpressionUUID->"2903261f-4571-4e4d-ae1e-1653eb91f9b3"],
Cell[195729, 5269, 492, 8, 35, "Output",ExpressionUUID->"b94ac68d-27f6-4882-9017-5198af6fabd6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196258, 5282, 4346, 123, 365, "Input",ExpressionUUID->"aecc4269-1933-4235-8264-439dcbe85d1c"],
Cell[200607, 5407, 406, 6, 35, "Output",ExpressionUUID->"308790af-35bf-4e4a-9107-f63a5cc734f5"]
}, Open  ]],
Cell[201028, 5416, 2630, 61, 195, "Input",ExpressionUUID->"f7674e6c-009f-4256-99d4-d535ee162f0b"],
Cell[CellGroupData[{
Cell[203683, 5481, 248, 5, 31, "Input",ExpressionUUID->"91c979f3-816c-44f1-abd0-28734dab3931"],
Cell[203934, 5488, 561, 9, 35, "Output",ExpressionUUID->"f7240043-bced-45b6-b1bd-2525a016b35e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204532, 5502, 480, 12, 94, "Input",ExpressionUUID->"8a15e979-3c6c-40f4-9d0b-7421ee60354f"],
Cell[205015, 5516, 4533, 134, 336, "Output",ExpressionUUID->"64945443-7277-4c54-be60-c2fcd15f9aaf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209585, 5655, 691, 16, 52, "Input",ExpressionUUID->"4dc86cd5-6058-4986-b627-b9240f0a0cc7"],
Cell[210279, 5673, 358, 6, 35, "Output",ExpressionUUID->"97c31869-a016-495e-b8ae-ff5f78bec105"]
}, Open  ]],
Cell[210652, 5682, 421, 9, 31, "Input",ExpressionUUID->"f1568f02-c56b-40a7-a8d5-ef33e211ce6c"],
Cell[211076, 5693, 1625, 40, 122, "Input",ExpressionUUID->"feb866c7-9d85-4eb6-8db3-e2cf063d8ba5"],
Cell[CellGroupData[{
Cell[212726, 5737, 314, 6, 52, "Input",ExpressionUUID->"9079411d-0e8f-4c63-92b9-40f050c879ac"],
Cell[213043, 5745, 6312, 192, 349, "Output",ExpressionUUID->"2e689dd5-151d-430f-b37a-16861234b1a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219392, 5942, 739, 17, 52, "Input",ExpressionUUID->"30e858c5-611b-482f-bec5-81f456a6c9a1"],
Cell[220134, 5961, 552, 9, 35, "Output",ExpressionUUID->"c651473c-e48a-4caa-a166-9fcde0cf3b69"],
Cell[220689, 5972, 552, 9, 35, "Output",ExpressionUUID->"debcf539-140b-4878-9b3e-101d8d2ad441"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221278, 5986, 392, 9, 52, "Input",ExpressionUUID->"c20b70a1-5952-49fc-83aa-e2cfa448524e"],
Cell[221673, 5997, 9367, 287, 349, "Output",ExpressionUUID->"b9a3702e-af85-4bd2-a840-95189b6dff18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231077, 6289, 971, 24, 115, "Input",ExpressionUUID->"99170aa4-bb0f-46eb-af42-7d1f48bc0f59"],
Cell[232051, 6315, 500, 8, 35, "Output",ExpressionUUID->"c3987d81-df3f-4f4f-86b5-a11431da27b0"],
Cell[232554, 6325, 500, 8, 35, "Output",ExpressionUUID->"31491df6-8b4c-4204-be4b-9b1eb2950639"]
}, Open  ]]
}, Open  ]]
}
]
*)


